Integer superharmonic matrices on the $F$-lattice

We prove that the set of quadratic growths achievable by integer superharmonic functions on the $F$-lattice, a periodic subgraph of the square lattice with oriented edges, has the structure of an overlapping circle packing. The proof recursively constructs a distinct pair of recurrent functions for each rational point on a hyperbola. This proves a conjecture of Smart (2013) and completely describes the scaling limit of the Abelian sandpile on the $F$-lattice.

==> Code/base_case.jl <==
## contains explicit formulas to construct the base cases

function all3(str) return length(str) == 0 || (!occursin('1', str) && !occursin('2', str)); end
function all2(str) return length(str) == 0 || (!occursin('1', str) && !occursin('3', str)); end


### ##################
### STANDARD STAIRCASES 
### ##################

## 3^k 
function get_staircase_even(str, isFull=true)
	fracs = getFracs(str);
	q = fracs[2].den;
	d = q
	A = fill(NaN, 2*d-1, d+2) 

	for i in 1:size(A,1), j in 1:size(A,2)
		x = i-(d-1); y = j-1; ## lower left vertex is 0,0 
		z1 = -1//2*(y)*(y+1);
		z2 = y+min(x-1,0)
		if(2-d <= x <= d && 0 <= y <= d+1 && 1 <= (x+y) <=  d+2)
			A[i,j] = z1+z2
		end
		if(isFull)
			if((x,y) == (0,0) || (x,y) == (2, d+1) )
				A[i,j] = z1+z2+1;
			end
		end
	end
	return A; 

end


## 2^k
function get_staircase_odd(str, isFull = true)
	fracs = getFracs(str);
	p = fracs[1];
	d = getFlippedRep(p).den;

	A = fill(NaN, d+2,2*d-1) 

	for i in 1:size(A,1), j in 1:size(A,2)
		x = i-1; y = j; #lower left vertex is 0,1
		z1 = -floor(Int, (x-y)^2//4)
		z2 = min(d-y,0)

		if(0 <= x <= d+1 && 1 <= y <= 2*d-1 && -1 <= (y-x) <=  d)
			A[i,j] =z1+z2
		end

		if(isFull)
			#fill the corners ADD 1 
			if( (x,y) == (0,d+1) || (x,y) == (d+1,d-1)) 
				A[i,j] = z1+z2+1
			end
		end
	end


	return A

end



### ##################
### ALTERNATE STAIRCASES 
### ##################

## 3^k 
function get_staircase_even_alt(str, isFull = true)
	fracs = getFracs(str);
	q = fracs[2].den;
	d = q
	A = fill(NaN, 3*d-3, d+3) 
	C = fill((NaN,NaN), size(A));

	for i in 1:size(A,1), j in 1:size(A,2)
		x = (i-1)-(2*d-3-1); #middle corner is (0,0)
		y = (j-1)-1


		z1 = -1//2*(y)*(y+1);
		z2 = min(0, 2-x)
		z3 = min(0, d-2+x)
		z4 = max((x+y-2),0);

		if(-d+2 <= (x+y) <= d+2 && 0 <= y <= d && -(2*d-4) <= x<=d)
			A[i,j]=z1+z2+z3+z4;
			C[i,j] = (x,y)
		end

		if(isFull)

			#fill bottom 
			if( (y == -1 && -(d-1) <= x <= 0) || (y == d+1 &&  3-(d-2)-1 <= x <= 3)) 
				A[i,j]=z1+z2+z3+z4;
				C[i,j] = (x,y)

			end

			#correct diagonal 
			if( (x+y)==2 && 0 < y < d)
				A[i,j]=z1+z2+z3+z4+1;
			end

			#fill corners
			if((x,y) == (-(d-1),0) || (x,y) == (3,d))
				A[i,j]=z1+z2+z3+z4+1
				C[i,j] = (x,y)

			end
			#fill extra two corner
			if((x,y) == (-(d-1),-1) || (x,y) == (3,d+1))
				A[i,j]=z1+z2+z3+z4+1
				C[i,j] = (x,y)

			end

		end
	end
	return A;
end


## 2^k
function get_staircase_odd_alt(str, isFull = true)
	fracs = getFracs(str);
	p = fracs[1];
	d = getFlippedRep(p).den;
	A = fill(NaN, d+3, 3*d-3);  #right tile
	C = fill((NaN,NaN), size(A));
	D = fill(NaN, size(A)); 
	for i in 1:size(A,1), j in 1:size(A,2)
		x = i-1-1; y = j;  #lower left corner is 0,1

		z1 = -floor(Int, (x-y)^2//4)
		z2 = min(d-y-1,0)
		z3 = min((2*d-1)-y,0)
		z4 = max((y-x)-d+1,0)

		if(0 <= x <= d && 1 <= y <= 3*d-3 && -1 <= (y-x) <= 2*d-1)
			A[i,j] = z1+z2+z3+z4
			C[i,j] = (x,y)

		end

		if(y-x == d -1 && 0 < x < d)
			A[i,j] = z1+z2+z3+z4+1; #correct diagonal
		end


		if(isFull)


			#fill bottom 
			if( (x == -1 && d+1 <= y <= 2*d) || (x == d+1 &&  d-2 <= y <= 2*d-3))
				A[i,j]=z1+z2+z3+z4;
				C[i,j] = (x,y)

			end

			#fill corners
			if( (x,y) == (0,2*d) || (x,y) == (d,d-2))
				A[i,j] =  z1+z2+z3+z4+1
				C[i,j] = (x,y)

			end


			#fill extra two corners
			if((x,y) == (-1,2*d) || (x,y) == (d+1,d-2))
				A[i,j]=z1+z2+z3+z4+1
				C[i,j] = (x,y)

			end


		
		end


		D[i,j] = z4

	end
	return A;
end



### ##################
### STANDARD DOUBLED STAIRCASES 
### ##################



function get_doubled_ladder_odd(str)
	p = getFracs(str)[1]
	d = p.den
	A = fill(NaN, 3*d-1, d+3)
	C = [(NaN, NaN) for x in 1:size(A,1), y in 1:size(A,2)]
	D = fill(NaN, size(A));
	for i in 1:size(A,1), j in 1:size(A,2)
		x = i-d+1# lower left corner is (0,0)
		y = j -1; 
		D[i,j] = x+y

		z1 = -y*(y+1)//2
		z2 = y+min(0, x-1)
		z3 = max((y+x)-d-2, 0)
		z4 = min(d+1-x,0)
		if(1 <= (x+y) <= 2*d+3 && -d+2 <= x <= 2*d && 0 <= y <= d+2)
			if( (y == 0 && x >= d) || (y == d+2 && x <= 2)) #remove the strips

			else
				A[i,j] = z1+z2+z3+z4
				C[i,j] = (x,y)
			end
		end

		## add the corners
		if( (x,y) == (0,0) || (x,y) == (d+2,d+2))
			A[i,j] = z1+z2+z3+z4+1;
			C[i,j] = (x,y)
		end

		#increment diagonal 
		if( (x+y)==d+2 && 1 < y < d+1)
			A[i,j] = z1+z2+z3+z4+1
			C[i,j] = (x,y)
		end


	end
	return A
end




## 2^k
function get_doubled_ladder_even(str)
	p = getFlippedRep(getFracs(str)[2])
	d = p.den
	A = fill(NaN, d+3, 3*d-1)
	C = [(NaN, NaN) for x in 1:size(A,1), y in 1:size(A,2)]
	D = fill(NaN, size(A));

	for i in 1:size(A,1), j in 1:size(A,2)
		x = i-2 #lower left corner is (0,1)
		y = j; 
		
		z1 = -floor(Int, (x-y)^2//4)
		z2 = min(0, d-y)
		z3 = max(0, y-x -d); 
		z4 = min(0, 2*d-y)


		if(-1 <= x <= d+1 && 1 <= y <= 3*d-1 && 2*d+1 >= y-x >= -1)
			if( (x == -1 && y <= d+1)  || (x == (d+1) && y >= 2*d-1))
				#remove strips
			else
				A[i,j] = z1+z2+z3+z4
			end
		end  

		## add corners 
		if( (x,y) == (-1, 2*d+1) || (x,y) == (d+1, d-1))
			A[i,j]=z1+z2+z3+z4+1;
		end

		#fix diagonal 
		if( (y-x) == d && 0 < x < d)
			A[i,j]=z1+z2+z3+z4+1;
		end


		D[i,j] = x-y
		C[i,j] = (x,y)

	end
	return A;
 
end

### ##################
### ALTERNATE DOUBLED STAIRCASES 
### ##################


## 3^k 
function get_doubled_ladder_odd_alt(str)
	p = getFracs(str)[1]
	d = p.den
	B = fill(NaN, d*3-2, d+4);
	C = fill((NaN,NaN), size(B)); 
	D = fill(NaN, size(B))
	for i in 1:size(B,1), j in 1:size(B,2)
		x = i - d; y = j-2; #bottom left corner is -1,-1
		C[i,j] = (x,y)

		z1 = -y*(y+1)//2;
		z2 = min(x,0)
		z3 = max((x+y-d), 0)
		z4 = min(d-x-1,0)


		if(-1 <= (x+y) <= 2*d+1 &&  -d+1 <= x <= 2*d-2 && -1 <= y <= d+2)

			if( (-1 <= y <= 0 && x >= d) || d+1 <= y <= d+2 && x <= -1)
				#avodi 

			else
				B[i,j] = z1+z2+z3+z4
				D[i,j]=x+y

				if((x+y)==d && 0 < x < d-1)
					B[i,j]=z1+z2+z3+1
				end
			end
		end

		#fill corners 
		if( (x,y) == (-1,-1) || (x,y) == (d,d+2))
			B[i,j] = z1 + z2 + z3 + z4 + 1;
		end

	end
	return B; 

end

## 2^k
function get_doubled_ladder_even_alt(str, isOffset=false)
	fracs = getFracs(str)

	p = getFlippedRep(fracs[2]); 
	d = p.den; 


	B = fill(NaN, d+4, d*3-2);
	C = fill((NaN,NaN), size(B)); 
	D = fill(NaN, size(B))
	for i in 1:size(B,1), j in 1:size(B,2)
		x = i-3; y = j; #bottom left corner is 0,1
		C[i,j] = (x,y)

		z1 = -floor(Int, (x-y)^2//4)
		z2 = min(0, d-y)
		z4 = min(2d-1-y,0)
		z3 = max(y-x-d,0);

		if( 2d+1 >= (y-x)  >= -1 && -2 <= x <= d+1 && 1 <= y <= 3d-2)
			if(  (x <= -1 && y <=d-1 ) || ( x >= d && y >= 2d ) )

				#ignore strips
			else
				B[i,j] = z1+z2+z3+z4

				if((y-x)==d && 0 < x < d-1)
					B[i,j]=z1+z2+z3+z4+1
				end
			end
		end

		# add corners
		if((x,y) == (-2, 2d) || (x,y) ==  (d+1, d-1))
			B[i,j]=z1+z2+z3+z4+1
		end

		D[i,j]=y

	end
	return B;
end


#### #### #### #### #### #### #### #### #### #### #### 
#### GET THE BASE QUADRUPLE
#### BASE QUADRUPLE CODE
#### #### #### #### #### #### #### #### #### #### #### 


#given a nan matrix, creates the 0/1 tile
function get_0_1(O)
	G_0_1 = fill(NaN, size(O))
	x,y = get_lower_left_vertex(O)
	G_0_1[x:x+1,y:y+2] .= 
	[
	   0.0    0.0    -1
	   0.0    0.0    -1
	]
	return G_0_1;
end
#given nan, creates the 1/1 tile
function get_1_1(O)
	G_1_1 = fill(NaN, size(O))
	x,y = get_lower_left_vertex(O)
	G_1_1[x:x+1,y:y+1] .= 
	[
	   0.0    -1    
	   0.0    0.0   
	]
	return G_1_1;
end

## note that this gives the smaller 1/2 and 1/3
## but that's OK
function get_base_quadruple(str)
	if(length(str) == 0)
		#standards
		Op1 = get_staircase_odd(str)
		Oq1 = get_staircase_even(str)
		Op0 = get_0_1(Op1)
		Oq0 = get_1_1(Oq1)

		#alternates 
		Op1_ = get_staircase_odd_alt(str)
		Oq1_ = get_staircase_even_alt(str)
		Op0_ = get_0_1(Op1)
		Oq0_ = get_1_1(Oq1)


	elseif(all2(str)) #all 2
		#standards
		Op1 = get_staircase_odd(str)
		Oq1 = get_doubled_ladder_even(str)
		Op0 = get_staircase_odd(str[1:end-1])
		Oq0 = get_1_1(Oq1)


		#alternates
		Op1_ = get_staircase_odd_alt(str)
		Oq1_ = get_doubled_ladder_even_alt(str)
		Op0_ = get_staircase_odd_alt(str[1:end-1])
		Oq0_ = get_1_1(Oq1)


	elseif(all3(str)) #all 3
		#standards
		Op1 = get_doubled_ladder_odd(str)
		Oq1 = get_staircase_even(str)
		Op0 = get_0_1(Op1)
		Oq0 = get_staircase_even(str[1:end-1])

		#alternates
		Op1_ = get_doubled_ladder_odd_alt(str)
		Oq1_ = get_staircase_even_alt(str)
		Op0_ = get_0_1(Op1)
		Oq0_ = get_staircase_even_alt(str[1:end-1])


	
	else
		error("not a base case")
	end
	mats = Op1,Oq1,Op0,Oq0
	alt_mats = Op1_,Oq1_,Op0_,Oq0_

	return mats, alt_mats
end


==> Code/build_odometers_init.jl <==
using Plots 



#############################################
#ignores NaN
#############################################
function nan_ign(x)
	if( isnan(x))
		return Inf
	else 
		return x
	end
end
#############################################
## minimum of two numbers sending NaN to Inf
#############################################
function min_nan(x,y)
	if(isnan(x))
		return y
	elseif(isnan(y))
		return x
	else
		return min(x,y)
	end
end


#############################################
## compute the discrete Laplacian with 0 boundary conditions
#############################################
function laplacian(G, offSet = 0)
	A = fill(NaN, size(G))
	for x in 2:(size(G,1)-1), y in 2:(size(G,2)-1)
		if((x+y)%2 == offSet)
			A[x,y] = -2*G[x,y] + G[x+1,y] + G[x-1,y];
		else
			A[x,y] = -2*G[x,y] + G[x,y+1] + G[x,y-1];
		end
	end
	return A
end


#############################################
## quintuple the size of a partial odometer by 
## padding it with NaNs
#############################################

function pad(A...)
	N1,N2 = 0,0;
	for A1 in A
		N1, N2 = max(N1, size(A1,1)), max(N2, size(A1,2));
	end
	N1,N2 = ceil(Int, 4*N1), ceil(Int, 4*N2);
	M1 = ceil(Int, N1*1/4); M2 = ceil(Int, N2*1/4);

	G_ = map(A1->fill(NaN,N1,N2),A)
	for i in 1:length(G_)
		G1 = A[i]; 
		G_[i][M1:M1+size(G1,1)-1, M2:M2+size(G1,2)-1] .= G1;
	end
	return G_
end

#############################################
#remove nanpadding from G
#############################################
function unpad(A...)
	G = fill(0, size(A[1]));
	for A1 in A
		G = G + isfinite.(A1);
	end
	xs = findall(vec(sum(G,dims=2)).>0)
	x1 = xs[1]-1; x2 = xs[end]+1;
	ys = findall(vec(sum(G,dims=1)).>0)
	y1 = ys[1]-1; y2 = ys[end]+1;
	

	x1,y1 = max(x1, 1), max(y1,1);
	x2,y2 = min(x2, size(G,1)), min(y2, size(G,2));

	return map(A1->A1[x1:x2,y1:y2],A)
end

###########################
### centers two matrices so that
### the lower left vertices match
###########################
function center_mats(Bp,Bq)
	Bp,Bq = pad(Bp,Bq);
	x1,y1 = get_lower_left_vertex(Bp)
	x2,y2 = get_lower_left_vertex(Bq)
	O = (x2-x1) + im*(y2-y1);
	Bp = translate_va(Bp, O, 0)
	return unpad(Bp,Bq)
end

###########################
### centers arbitrary number of matrices
### so that the lower left vertices match
###########################
function center_mats(A...)
	A = pad(A...)
	x1,y1 = get_lower_left_vertex(A[1])
	O = fill(0im, length(A))
	for i in 1:length(A)
		x2,y2 = get_lower_left_vertex(A[i])
		O[i] = (x1-x2) + im*(y1-y2);
	end
	f(A,O) = translate_va(A,O,0);
	A = map(f, A,O);
	return unpad(A...)
end




#############################################
## translates a partial odometer by vector v
#############################################

function translate_v(G,v)
	## translate by v 
	G_ = fill(NaN, size(G))
	for x in 1:size(G,1), y in 1:size(G,2)
		xx = x + real(v); yy = y + imag(v);
		if(1 <= xx <= size(G,1) && 1 <= yy <= size(G,2))
			G_[xx,yy] = G[x,y]
		end
	end	
	return G_
end

#############################################
#Translate a partial odometer by vector v and slope a
#############################################

function translate_va(G,v,a)
  G = translate_v(G, v)
  Y1 = [x for x in 0:size(G,1)-1, y in 1:size(G,2)]
  Y2 = [y for x in 1:size(G,1), y in 0:size(G,2)-1]

  Z = Y1 + im .* Y2
  G = G + real(a'*Z)
end




#############################################
## AFFINE FUNCTIONS
#############################################

t(n,d) = (d^2 + 2*d*n - n^2)
m(n,d) = 1//(t(n,d))*[-n^2 d*n; d*n -d^2]
ve(n,d) = [d; n], [n-d; n+d]
vf(n,d) = (d +  n*im), ((n-d) + (n+d)*im)
vf(p) = vf(p.num, p.den);
af(p) = af(p.num, p.den)
function af(n,d)
	v1,v2 = ve(n,d);
	mat = m(n,d)
	a1,a2 = mat*v1, mat*v2;
	return a1[1] + im*a1[2], a2[1] + im*a2[2];
end


function getChildren(o, e)
	c1 = (e.num + o.num)//(e.den+o.den)
	c2 = (e.num+2*o.num)//(e.den+2*o.den)
	return c1,c2
end

function getParents(o,e)
	if(o == 0//1)
		error("too_small")
	end
	e2 = (2*o.num-e.num)//(2*o.den-e.den)
	o2 = (e.num-o.num)//(e.den-o.den)
	return o2,e2
end

function switch(p,q)
	pp = p; qq = q; 
	if((pp.num+pp.den)%2 == 0)
		p = qq;
		q = pp;
	end
	return p,q
end


#is p an ancestor of q
function isAncestor(p,q)
	if(q == 0//1 || q == 1//1) return false; end
	if(q == p) return true; end

	q1,q2 = getParents(q)
	bool1 = isAncestor(p,q1)
	bool2 = isAncestor(p, q2)
	return (bool1 || bool2)
end

####################################
### get the tiling of a tile odometer
####################################
function get_tiling(A, p)
		v1,v2 = vf(p); a1,a2 = af(p)
		if(isOdd(p)) v1 = 2v1; end
		C0, B = pad(A,A);
		if(size(A,1) < 50) C0,B = pad(C0,B); end 
		for (i,j) in [(0,0), (-1,0), (1,0), (0,1), (0,-1), (1,1), (1,-1), (-1,1), (-1,-1) ]
			v = v1*i + v2*j; a = a1*i + a2*j; 
			C1 = translate_va(B, v,a);
			z =  minimum(nan_ign, (C1 - C0));
			C1 = C1 .-z
			C0 = min_nan.(C0, C1); 
		end
		return C0,B;
end


#############################################
## draws the pattern associated with the odometer
## by drawing the tiling and then truncating
#############################################
function drawPattern(G; II= 0, p = false, title = "", isTile=false)
	if(p != false)
		C0,B = get_tiling(G,p)
		


		#center at the lower left vertex
		x,y = get_lower_left_vertex(C0);
		II = (II+x+y)%2; 

		S = laplacian(C0,II); if(length(unique(S)) > 3) II=(II+1)%2; end


		#two way of doing it
		S = laplacian(C0,II); if(!isTile) S[isnan.(B)].=NaN; end; S = unpad(S)[1];

	else

		x,y = get_lower_left_vertex(G);
		II = (II+x+y)%2; 
		
		S = laplacian(G,II); if(length(unique(S)) > 3) II=(II+1)%2; end; 
		S = laplacian(G,II);
		S[isnan.(S).*isfinite.(G)] .= 0; 
	end
	if(title == "" && p != false) title = p; end
 	return heatmap(S', title = title, legend = false, aspect_ratio = true, axis = false, ticks = false, c = :grays)
end



####################################
### FUNCTIONS FOR FAREY CONSTRUCTION
####################################

function getFarey(n1,d1,n2,d2)
	p = (n1+n2)//(d1+d2);
	n = p.num;
	d = p.den 
	return n,d
end

function findFareyParents(p)
	nU,dU,nL,dL = 1,1,0,1
	if(p <= 0 || p >= 1) return -1,-1,-1,-1; end;
	while(true)
		println( (nL, dL), " ", (nU, dU))
		n,d = getFarey(nU,dU,nL,dL)
		if(p < n//d)
			nU = n; dU = d
		elseif(p > n//d)
			nL = n; dL = d; 
		elseif(p == n//d)
			println(p)
			println("Done!")
			break;
		end
	end
end

function getFareyParents(n,d)
	p = n//d
	if(p < 0 || p > 1) return -1,-1,-1,-1; end;
	nU,dU,nL,dL = 1,1,0,1
	while(true)
		n,d = getFarey(nU,dU,nL,dL)
		if(p < n//d)
			nU = n; dU = d
		elseif(p > n//d)
			nL = n; dL = d; 
		elseif(p == n//d)
			return nL,dL, nU,dU
		end
	end
end



function getFlippedRep(p)
	n = p.num; d = p.den; 
	return (d-n)//(n+d)
end

function printFlippedRep(p)
	n = p.num; d = p.den; 

	println((n//d), " ", (d-n)//(n+d))

end

## relic of old code 
function init_mats()
	mats = G_1_2,G_1_3, G_0_1,G_1_1;
	alt_mats = G_1_2_alt, G_1_3_alt, G_0_1_alt, G_1_1_alt;
	fracs = 1//2,1//3,0//1,1//1;
	rot_mats = G_1_2_r, G_1_3_r, G_0_1_r, G_1_1_r


	## save offsets for each pair 
	p1_q1 = 0,0,0,2;
	p1_q2 = -2,-2,2,-2;
	p2_q1 = -im,-im,im,2-im; 
	offSets = p1_q1, p1_q2, p2_q1
	reps = 1,0,0;
	tsum = 1,0,0,1; 
	return mats, alt_mats, rot_mats, fracs, offSets,reps,tsum
end


function isOdd(p)
	if((p.num+p.den)%2 == 1) return true; end
	return false; 
end
function isEven(p) return !isOdd(p); end





####################################
### FUNCTIONS FOR WORDS
####################################

### word helper functions
function count_full(str, c)
	return sum([s==c for s in str])
end

function get_first_ancestor(str)
	z = findfirst('1',str)
	if(z == nothing)

	else
		str = str[1:z-1]
	end

	z2 = findfirst('2',str)
	z3 = findfirst('3',str)
	if(z2 == nothing || z3 == nothing)
		return str
	else
		z = max(z2,z3)
		return str[1:z-1]
	end
end


function involution(w)
	return .- reverse(w)
end

function count_end(str,ss)
	str = reverse(str)
	k = 0
	for i in 1:length(str)
		if(str[i] == ss)
			k+=1
		else
			break;
		end
	end
	return k 
end



################################################
## assuming a background filled with NaN
## and a finite figure, gets a vertex
################################################


function get_lower_right_vertex(D)
	for x in reverse(1:size(D,1))
		for y in 1:size(D,2)
			if(isfinite(D[x,y]))
				return x,y
			end
		end
	end
end

function get_upper_left_vertex(D)
	for x in 1:size(D,1)
		for y in reverse(1:size(D,2))
			if(isfinite(D[x,y]))
				return x,y
			end
		end
	end
end

function get_lower_left_vertex(D)
	for y in 1:size(D,2)
		for x in 1:size(D,1)
			if(isfinite(D[x,y]))
				return x,y
			end
		end
	end
end


function get_upper_right_vertex(D)
	for y in reverse(1:size(D,2))
		for x in reverse(1:size(D,1))
			if(isfinite(D[x,y]))
				return x,y
			end
		end
	end
end




==> Code/gen_figs_init.jl <==
## explore the tree up to a given depth recursively 
## and produce pics

global dir_str = "test_figs"



function save_curr_fig(mats, alt_mats, str::String)
	Ap, Aq = mats[1],mats[2]
	Bp,Bq = alt_mats[1], alt_mats[2]
	p,q,p1,q1 = getFracs(str);


	#comment in if you want to save the full plots
	isTile = false; isDecomp = true;
	plt1 = full_plot_std(Ap, p, isTile = isTile, isDecomp = isDecomp); plot!(title = "std -$(p1)"); 
	plt2 = full_plot_std(Aq, q, isTile = isTile, isDecomp = isDecomp); plot!(title = "std -$(q1)");
	plt3 = full_plot_alt(Bp, p, isTile = isTile, isDecomp = isDecomp); plot!(title = "alt -$(p1)");
	plt4 = full_plot_alt(Bq, q, isTile = isTile, isDecomp = isDecomp); plot!(title = "alt -$(q1)");
	#make sure the full directory exists
	savefig(plot(dpi=1024, plt1,plt2,plt3,plt4), "$(dir_str)/full_plots/_$(str)") 
	return; 

	A_c,A_cf = get_fig_tiling(Ap, p)
	B_c,B_cf = get_fig_tiling(Bp, p)
	save("$(dir_str)/odd/$(str)_.png", rotl90(A_c,3))
	save("$(dir_str)/tiling/odd/$(str)_.png", rotl90(A_cf,3))


	save("$(dir_str)/odd/$(str)_alt.png", rotl90(B_c,3))
	save("$(dir_str)/tiling/odd/$(str)_alt.png", rotl90(B_cf,3))


	A_c,A_cf = get_fig_tiling(Aq, q)
	B_c,B_cf = get_fig_tiling(Bq, q)
	save("$(dir_str)/even/$(str)_.png", rotl90(A_c,3))
	save("$(dir_str)/tiling/even/$(str)_.png", rotl90(A_cf,3))

	save("$(dir_str)/even/$(str)_alt.png", rotl90(B_c,3))
	save("$(dir_str)/tiling/even/$(str)_alt.png", rotl90(B_cf,3))


end

function get_fig_tiling(A, p)
	v1,v2 = vf(p); a1,a2 = af(p)
	if(isOdd(p)) v1 = 2v1; end
	C0, B = pad(A,A);
	if(size(A,1) < 50) C0,B = pad(C0,B); end
	for (i,j) in [(0,0), (-1,0), (1,0), (0,1), (0,-1), (1,1), (1,-1), (-1,1), (-1,-1) ]
		v = v1*i + v2*j; a = a1*i + a2*j; 
		C1 = translate_va(B, v,a);
		z =  minimum(nan_ign, (C1 - C0));
		if(!isfinite(z)) z = 0; end
		C1 = C1 .-z
		C0 = min_nan.(C0, C1); 
	end
	#center at the lower left vertex
	x,y = get_lower_left_vertex(B);
	II = (x+y)%2; 

	S = laplacian(C0,II); if(length(unique(S)) > 3) S = laplacian(C0,(II+1)%2); end
	S_f = copy(S);

	S[isnan.(B)].=NaN;


	S = unpad(S)[1];
	S_f = unpad(S_f)[1];
	S = S[2:end-1,2:end-1]; #remove the border of nans 
	S_f = S_f[2:end-1,2:end-1];

	S[isnan.(S)].=1;
	S_f[isnan.(S_f)].=1;

	S = S .+2; 
	S_f = S_f .+2; 

	c0 = colorant"black"
	c1 = colorant"lightgray"
	c2 = colorant"white"
	c_p = [c0, c1, c2]
	

	S = Int.(S); 	
	S_f = Int.(S_f); 

	S_f[S_f.>=3].=3; S_f[S_f.<=0].=3; 
	S[S.>=3].=3; S[S.<=0].=3; 
	
	A_c = IndirectArray(S, c_p)
	A_cf = IndirectArray(S_f, c_p); 
	return A_c, A_cf; 

end

function gen_figs(curr_depth::Int,max_lattice_size::Int, max_depth::Int, curr_str::String, rec_data)
	mats,alt_mats, l_mats, l_mats_l, anc_data2, anc_data3 = rec_data;
	save_curr_fig(mats, alt_mats, curr_str)
	println("saved: _$(curr_str)")
	if(curr_depth >= max_depth) return; end
	lattice_size = max(compute_odd_lattice_size(curr_str), compute_even_lattice_size(curr_str));
	if(lattice_size >= max_lattice_size) return; end

	for s in ['1', '2', '3']
		next_str = curr_str*s; 
		if(all3(next_str) || all2(next_str)) continue; end
		gen_figs(curr_depth+1, max_lattice_size, max_depth, next_str, get_next_mat(rec_data, next_str, s))
	end
end



function initialize_data(curr_str)
	if(!all2(curr_str) && !all3(curr_str))
		error("not a base case")
	end
	mats, alt_mats = get_base_quadruple(curr_str)
	anc_data2 = mats,alt_mats,curr_str;  #only update if there is a 3 or 1
	anc_data3 = mats,alt_mats,curr_str;  #only update if there is a 2 or 1
	if(length(curr_str) > 0)
		l_mats = get_corrections(curr_str, anc_data2, anc_data3, false);
		l_mats_l = get_corrections(curr_str, anc_data2, anc_data3, true);

	else
		l_mats = mats; 
		l_mats_l = mats;
	end
	rec_data = mats,alt_mats, l_mats, l_mats_l, anc_data2, anc_data3;
	return rec_data;
end

using LinearAlgebra
function compute_odd_lattice_size(str)
	p0,q0,p1,q1 = getFracs(str); 
	v1, v2 = vf(p0); v1 = v1*2; 
	M = [real(v1) real(v2); imag(v1) imag(v2)]
	return det(M)
end
function compute_even_lattice_size(str)
	p0,q0,p1,q1 = getFracs(str); 
	v1, v2 = vf(q0);
	M = [real(v1) real(v2); imag(v1) imag(v2)]
	return det(M)
end
function gen_all_figs(max_k, max_depth, max_lattice_size = 999) 
	#iterate over all the base cases
	for i in 0:max_k
		for s in ['2', '3']
			if(s == '3' && i == 0) continue; end #don't double dip
			curr_str = ""; for j in 1:i; curr_str = curr_str*s; end

			lattice_size = max(compute_odd_lattice_size(curr_str), compute_even_lattice_size(curr_str));
			if(lattice_size > max_lattice_size) continue; end

			rec_data = initialize_data(curr_str)
			println("the ancestor is: _$(curr_str)")
			curr_depth = 0;
			gen_figs(curr_depth, max_lattice_size, max_depth, curr_str, rec_data)
		end
	end
end

## code to recursively generate the appendix
#max_k = 8; max_depth = 4;
#gen_all_figs(2, 2)




==> Code/gen_paper_figures/gen_alt_tiles.jl <==
## generate tile figures for paper 
## only modified for even-first, even tiles

function double_decomp_plot_and_annotate_alt_tile!(p::Rational{Int64}; annotate_center=true,width = 1, offSet = 0, textsize = 10, num = 1, isAnnotate = true, isRecurse = false, isDoubleDecomp=false, isPlotParent=false)
	if(p == 0//1 || p == 1//1) return plot_and_annotate_single_alt!(p, offSet=offSet, textsize=textsize, width=width,isAnnotate=isAnnotate, num = num); end
	str = rational_approximation(p,9999)[1]; 
	if(all2(str) || all3(str)) 
		return plot_and_annotate_single_alt!(p, offSet=offSet, textsize=textsize, width=width,isAnnotate=isAnnotate, num = num)
	end
	p0,q0,p1,q1 = getFracs(str); 
	W1 = count_full(str, '1')%2


	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)
	tp1, tq1 = getTile(p1), getTile(q1)

	tp1,tq1 = tp1.+offSet, tq1 .+offSet



	ano,anx = "+","-";
	#label each part of a doubled tile
	ano1,ano2 = ano*",1",ano*",2";
	anx1,anx2 = anx*",1",anx*",2";

	if(isAnnotate == false)
		ano=anx=ano1=ano2=anx1=anx2=false;
		annotate_center = false; 
	end

	O1,O2,O3,O4,Od = getAltTileOffSets(p, str);


	isLCorrect = false;
	s = str[end]; 
	if(s== '2' && isOdd(p) || s == '3' && isEven(p))  isLCorrect = true; end


	if(isLCorrect)

		O_ = O1+offSet;
		plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = false, isLong = true, annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)

		O_ = O2+Od+offSet;
		plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = true, isLong = true, annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)


		if(bool4)
			plot_and_annotate(tq1, q1, O = O1+(Od), label = q1, textsize = textsize,num = num, ann = ano2)  
			plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx1)  
		else
			plot_and_annotate_std_tile!(q1, offSet = offSet+O1+Od, textsize = textsize,num = num+1, width=width)  
			plot_and_annotate_std_tile!(q1, offSet = offSet+O2, textsize = textsize,num = num+1, width=width)  
		end

	else
		if(bool1)

		
			plot_and_annotate_std_tile!(q1, offSet = offSet+O1, textsize = textsize,num = num+1, width=width)  
			plot_and_annotate_std_tile!(q1, offSet = offSet+O2+Od, textsize = textsize,num = num+1, width=width)  

			if(bool5)
				plot_and_annotate(tq1, q1, O = O1+(Od), label = q1, textsize = textsize,num = num, ann = ano2)  
				plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx1)  


			else
				plot_and_annotate_std_tile!(q1, offSet = offSet+O1+Od, textsize = textsize,num = num+1, width=width)  
				plot_and_annotate_std_tile!(q1, offSet = offSet+O2, textsize = textsize,num = num+1, width=width)  

			end

		else
			plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano1)  
			plot_and_annotate(tq1, q1, O = O1+(Od), label = q1, textsize = textsize,num = num, ann = ano2)  
			plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx1)  
			plot_and_annotate(tq1, q1, O = O2+(Od), label = q1, textsize = textsize,num = num, ann = anx2)  

		end


	end

	if(bool3)
		plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano)  
		plot_and_annotate(tp1, p1, O = O4, textsize = textsize,num = num, ann = anx)
	else
		plot_and_annotate_std_tile!(p1, offSet = offSet+O3, textsize = textsize,num = num+1, width=width)  
		plot_and_annotate_std_tile!(p1, offSet = offSet+O4, textsize = textsize,num = num+1, width=width)  
	end

	#double decomposition
	if(isLCorrect) return plot!(); end #double overlap case

	##otherwise plot alterante
	if(bool2)
		plot_and_annotate_alt_tile!(p1, offSet=offSet+get_even_offset(p1,q1,str), textsize=textsize, width=width,isAnnotate=annotate_center, num = num+1)
	else
		plot_and_annotate_single_alt!(p1, offSet=offSet+get_even_offset(p1,q1,str), textsize=textsize, width=width,isAnnotate=annotate_center, num = num)
	end

	return plot!()


end
bool1 = true; 
bool2 = true; 
bool3 = true; 
bool4  =false
bool5 = true

str = "11111111"; 
tt = 5


p1,q1,p0,q0 = getFracs(str); 
plt1 = double_decomp_plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

p1,q1,p0,q0 = getFracs(str*"2"); 
plt2 = double_decomp_plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

p1,q1,p0,q0 = getFracs(str*"3"); 
plt3_ = double_decomp_plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt3 = plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);


p1,q1,p0,q0 = getFracs(str*"23"); 
plt4_ = double_decomp_plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt4 = plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);



k = 4
p1,q1,p0,q0 = getFracs(str*"3"^k); 
plt5_ = double_decomp_plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt5 = plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);


p1,q1,p0,q0 = getFracs(str*"23"*"3"^(k-1)); 
plt6_ = double_decomp_plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt6 = plot_and_annotate_alt_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot(plt5_,plt3_)
 # savefig(plot(plt1,dpi=512), "s_1.png")
 # savefig(plot(plt2,dpi=512), "s_2.png")
 # savefig(plot(plt3,dpi=512), "s_13.png")
 # savefig(plot(plt4,dpi=512), "s_23.png")
 # savefig(plot(plt3_,dpi=512), "s_13_.png")
 # savefig(plot(plt4_,dpi=512), "s_23_.png")


==> Code/gen_paper_figures/gen_l_correct_overlay.jl <==
## here we check that l corrections overlay properly on the standard tile



## 4 cases
str = "11111111"; 

tt = 5

global bool1 = true ;
#toggle to get correct double decomp for plt1 -true or plt2 -false must be true for plt3,plt4



p1,q1,p0,q0 = getFracs(str); 
plt1 = plot_and_annotate_std_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
#plt1 = plot_and_annotate_single_std(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot_and_annotate_corrected_tile!(q1, width = 1, isFlip = false, textsize = tt)



p1,q1,p0,q0 = getFracs(str*"2"); 
#plt2 = plot_and_annotate_std_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt2 = plot_and_annotate_single_std(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot_and_annotate_corrected_tile!(q1, width = 1, isFlip = false, textsize = tt)

p1,q1,p0,q0 = getFracs(str*"3"); 
#plt3 = plot_and_annotate_std_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt3 = plot_and_annotate_single_std(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot_and_annotate_corrected_tile!(q1, width = 1, isFlip = false, textsize = tt)

p1,q1,p0,q0 = getFracs(str*"23"); 
#plt4 = plot_and_annotate_std_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt4 = plot_and_annotate_single_std(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot_and_annotate_corrected_tile!(q1, width = 1, isFlip = false, textsize = tt)



k=3;ll = true
p1,q1,p0,q0 = getFracs(str*"3"^k); 
plt5 = plot_and_annotate_std_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
#plt5 = plot_and_annotate_single_std(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot_and_annotate_corrected_tile!(q1, width = 1, isFlip = false, textsize = tt, isLong = ll)

p1,q1,p0,q0 = getFracs(str*"23"*"3"^(k-1)); 
plt6 = plot_and_annotate_std_tile(q1, isAnnotate=true,textsize = tt); plot!(legend=false);
#plt6 = plot_and_annotate_single_std(q1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot_and_annotate_corrected_tile!(q1, width = 1, isFlip = false, textsize = tt, isLong = ll)




==> Code/gen_paper_figures/gen_tiles.jl <==
## generate tile figures for paper 
## only modified for even-first, odd tiles
function double_decomp_plot_and_annotate_std_tile!(p::Rational{Int64}; width = 1, offSet = 0, isDouble = false, textsize = 10, num = 1, isAnnotate = true, isRecurse = false)
	if(p == 0//1 || p == 1//1) return plot!(); end
	str = rational_approximation(p,9999)[1]; 
	t0 = getTile(p); 

	if(all2(str) || all3(str)) 
		return plot_and_annotate(t0, p, O = offSet, label = p, textsize = textsize,num = num, width=width)  
	end

#hi 
	p0,q0,p1,q1 = getFracs(str); 
	W1 = count_full(str, '1')%2;


	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)

	tp1, tq1 = getTile(p1), getTile(q1)

	t0 = t0 .+ offSet
	tp1,tq1 = tp1.+offSet, tq1 .+offSet


	##double the tiles 
	tp1d = [tp1; tp1 .+ vp2]
	tq1d = [tq1; tq1 .+ vq1]


	ano,anx = "+","-";
	#label each part of a doubled tile
	ano1,ano2 = ano*",1",ano*",2";
	anx1,anx2 = anx*",1",anx*",2";

	if(isAnnotate == false)
		ano=anx=ano1=ano2=anx1=anx2=false;
	end

	O1,O2,O3,O4 = getTileOffSets(p, str);


	#determine whether or not there is an L correction
	isLCorrect = false;
	s = str[end]; 
	if(isEven(p) && s == '2' || isOdd(p) && s == '3') isLCorrect = true; end

	## set some auxillary terms
	annotate_center = isAnnotate;
	isDoubleDecomp=isDouble
	isPlotParent=false



	if(isLCorrect)
		if(W1 == 0)
			#L corrections
			O_ = O1 + offSet+vq1; 
			O_ = O_+ (vp2+ (2vp1-vq1))
			plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = true,annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)
			O_ = O2 + offSet; 
			O_ = O_- (vp2+ (2vp1-vq1))
			plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = false,annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)

			#standard tiles
			plot_and_annotate_std_tile!(q1, offSet = offSet+O1, textsize = textsize,num = num+1, width=width)  
			plot_and_annotate_std_tile!(q1, offSet = offSet+O2+vq1, textsize = textsize,num = num+1, width=width)  
		end
	else
		#plt1 
		if(bool1)
			plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano1, width=width)  
			plot_and_annotate(tq1, q1, O = O2+vq1, textsize = textsize,num = num, ann = anx2, width=width)  

			plot_and_annotate_std_tile!(q1, offSet = offSet+O1+vq1, textsize = textsize,num = num+1, width=width)  
			plot_and_annotate_std_tile!(q1, offSet = offSet+O2, textsize = textsize,num = num+1, width=width)  
		else
			plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano1, width=width)  
			plot_and_annotate(tq1, q1, O = O1+vq1, textsize = textsize,num = num, ann = ano2, width=width)  
			plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx1, width=width)  
			plot_and_annotate(tq1, q1, O = O2+vq1, textsize = textsize,num = num, ann = anx2, width=width)  

		end
	end

	if(!bool1)
		plot_and_annotate_std_tile!(p1, offSet = offSet+O3, textsize = textsize,num = num+1, width=width)  
		plot_and_annotate_std_tile!(p1, offSet = offSet+O4, textsize = textsize,num = num+1, width=width)  
	else
		plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano, width=width)  
		plot_and_annotate(tp1, p1, O = O4, textsize = textsize,num = num, ann = anx, width=width)  

	end


	return plot!()


end



## 4 cases
str = "11111111"; 

tt = 5

global bool1 = true ;
#toggle to get correct double decomp for plt1 -true or plt2 -false must be true for plt3,plt4








p1,q1,p0,q0 = getFracs(str); 
plt1 = double_decomp_plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);


p1,q1,p0,q0 = getFracs(str*"2"); 
plt2 = double_decomp_plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);

p1,q1,p0,q0 = getFracs(str*"3"); 
plt3_ = double_decomp_plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt3 = plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);

p1,q1,p0,q0 = getFracs(str*"23"); 
plt4_ = double_decomp_plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt4 = plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);






#savefig(plot(plt1,dpi=512), "s_1.png")
#savefig(plot(plt2,dpi=512), "s_2.png")
# savefig(plot(plt3,dpi=512), "s_13.png")
# savefig(plot(plt4,dpi=512), "s_23.png")
# savefig(plot(plt3_,dpi=512), "s_13_.png")
# savefig(plot(plt4_,dpi=512), "s_23_.png")




k = 4
p1,q1,p0,q0 = getFracs(str*"3"^k); 
plt5_ = double_decomp_plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt5 = plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);


p1,q1,p0,q0 = getFracs(str*"23"*"3"^(k-1)); 
plt6_ = double_decomp_plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);
plt6 = plot_and_annotate_std_tile(p1, isAnnotate=true,textsize = tt); plot!(legend=false);

plot(plt5_,plt3_)

==> Code/init.jl <==
## run this first 
using Plots

using FileIO,Colors, IndirectArrays #to produce pictures


include("tile_words.jl")
include("build_odometers_init.jl")
include("rational_recursion.jl")
include("tile_decomp/tile_offsets.jl")
include("tile_decomp/annotate_alt_tile.jl")
include("tile_decomp/annotate_std_tile.jl")
include("tile_decomp/annotate_corrected_tile.jl")
include("tile_decomp/plot_alt_tile.jl")
include("base_case.jl")
include("odometer_recursion.jl")
include("gen_figs_init.jl")

==> Code/odometer_recursion.jl <==
#s is the type of child
function iterate_mat(mats, alt_mats, str, s)
	Gp1,Gq1, Gp0,Gq0, Gp1_,Gq1_,Gp0_,Gq0_  = center_mats(mats...,alt_mats...)
	p1,q1,p0,q0 = getFracs(str); 

	str = str*s

	## pick the two parents 
	if(str[end]=='1')
		Gp1,Gq1,Gp1_,Gq1_ = Gp1,Gq1,Gp1_,Gq1_
		p1,q1 = p1,q1
	elseif(str[end] == '2')
		Gp1,Gq1,Gp1_,Gq1_ = Gp1,Gq0,Gp1_,Gq0_
		p1,q1 = p1,q0
	elseif(str[end] == '3')
		Gp1,Gq1,Gp1_,Gq1_ = Gp0,Gq1,Gp0_,Gq1_
		p1,q1 = p0,q1
	end


	Gp1,Gq1,Gp1_,Gq1_ = pad(Gp1,Gq1,Gp1_,Gq1_)
	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1); vp1 = 2vp1;
	ap1,ap2 = af(p1); aq1,aq2 = af(q1); ap1 = 2ap1;

	mats = Gp1,Gq1, Gp1_, Gq1_
	vs = vp1,vp2, vq1, vq2; 
	as = ap1,ap2, aq1, aq2;


	return mats, str

end

#get the affine factors of the parents
function getAffine(str)
	p0,q0,p1,q1 = getFracs(str); 
	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1); vp1 = 2vp1;
	ap1,ap2 = af(p1); aq1,aq2 = af(q1); ap1 = 2ap1;
	return vp1,vp2, vq1, vq2, ap1, ap2, aq1, aq2;
end





## produces standard children when no correction is needed
function get_std_child_unc(mats, str; getOdd = true)
	W1 = (sum([s == '1' for s in str]))%2
	Gp1,Gq1, Gp1_, Gq1_ = mats

	if(getOdd)
		vs,as = getOddTileFull(str)
		curr_mats = Gq1,Gq1,Gq1,Gq1,Gp1,Gp1
	else
		vs,as = getEvenTileFull(str)
		curr_mats = Gq1,Gq1,Gp1,Gp1,Gp1,Gp1
	end

	C0,C1,C2,C3,C4,C5 = map(translate_va, curr_mats, vs, as)

	## set it up so things overlap
	if(getOdd && W1 == 1) 
		#C2,C3 = C3,C2; 
		C2,C3,C4,C5 = C4,C5,C2,C3
	elseif(getOdd && W1 == 0 )
		C2,C3,C4,C5 = C4,C5,C2,C3
	end 
	if(!getOdd) C1,C2,C3 = C2,C3,C1; end

	for C1 in [C1,C2,C3,C4,C5]
		C0 = min_nan.(C0, C1 .- minimum(nan_ign, (C1 - C0))); 
	end
	C0 = unpad(C0)[1]
	return C0
end


function translate_alts(mats, str)
	## check if a translation is needed
	Gp1,Gq1, Gp1_, Gq1_ = mats

	#check Gq1_
	q = getFracs(str)[4]; 
	if(q != 1//1)
		str_q, fracs_q = rational_approximation(q, 999);
		p2,q2,p3,q3 = fracs_q

		if(q2 != q) error("prob_q"); end
		W_q = (sum([s == '1' for s in str_q]))%2
		if(W_q == 1) # no correction needed

		else
			v1,v2 = vf(p3); v1 = v1*2; 
			v3,v4 = vf(q3); 
			O = v3-v2; 
			if(imag(O) < 0) #no correction needed

			else
				if(all3(str_q)) O = O + im; end
				Gq1_ = translate_va(Gq1_,-O,0)
			end

		end
	end


	p = getFracs(str)[3]; 
	if(p != 0//1)
		str_p, fracs_p = rational_approximation(p, 999);
		p2,q2,p3,q3 = fracs_p
		if(p2 != p) error("prob_p"); end
		W_p = (sum([s == '1' for s in str_p]))%2
		if(W_p == 0) #no correction needed

		else
			v1,v2 = vf(p3); v1 = v1*2; 
			v3,v4 = vf(q3); 
			O = v3-v2
			if(imag(O) < 0) 
			else
				Gp1_ = translate_va(Gp1_, -O, 0)
			end

		end
	end

	return Gp1_, Gq1_;



end



## produces alternate children when no correction is needed
function get_alt_child_unc(mats, str; getOdd=true)
	W1 = (sum([s == '1' for s in str]))%2
	Gp1,Gq1, Gp1_, Gq1_ = mats
	Gp1_,Gq1_ = translate_alts(mats, str);

	if(getOdd)
		vs,as = getAltOddTileFull(str)
		curr_mats = Gq1,Gq1,Gp1,Gp1,Gp1,Gp1
	else
		vs,as = getAltEvenTileFull(str)
		curr_mats = Gq1,Gq1,Gq1,Gq1,Gp1,Gp1
	end

	C0,C1,C2,C3,C4,C5 = map(translate_va, curr_mats, vs, as)

	if(getOdd)
		G_ = Gq1_
		v_, a_ = get_alt_full_offset(getFracs(str)[1],str)
		C1,C2,C3 = C2,C3,C1
	else
		G_ = Gp1_
		v_, a_ = get_alt_full_offset(getFracs(str)[2],str)
		C2,C3,C4 = C4,C2,C3
	end


	C_ = translate_va(G_, v_,a_)
	for C1 in [C_, C1,C2,C3,C4,C5]
		C0 = min_nan.(C0, C1 .- minimum(nan_ign, (C1 - C0))); 
	end

	C0 = unpad(C0)[1]
	return C0

end


## plot a quadruple
function plot_mats(mats, str; fullPlot = false)
	fracs= getFracs(str); fracs = getFracs(str)
	if(fullPlot == false)
		plt1 = drawPattern(mats[1])
		plt2 = drawPattern(mats[2])
		plt3 = drawPattern(mats[3])
		plt4 = drawPattern(mats[4])
		plts = plt1,plt2,plt3,plt4
	else
		f(A,p) = drawPattern(A,p=p);
		plts = map(f, mats, fracs);
	end
	return plot(plts...)
end




## get corrected decompositions

function get_std_child_c(mats, l_mats, str; getOdd = false)
	W1 = (sum([s == '1' for s in str]))%2
	Gp1,Gq1, Gp1_, Gq1_ = mats


	Gl,Gr = l_mats
	#translate l corrections
	if(!getOdd)
		x2,y2 = get_upper_right_vertex(Gp1);
	else
		x2,y2 = get_upper_right_vertex(Gq1);
	end
	if(str[end] != '3')
		if(W1 == 1)
			x1,y1 = get_upper_right_vertex(Gr)
			O = (x2-x1) + (y2-y1)*im;
			Gr = translate_va(Gr, O, 0)
		else
			x1,y1 = get_upper_right_vertex(Gl)
			O = (x2-x1) + (y2-y1)*im;
			Gl = translate_va(Gl, O, 0)
		end
	else
		x1,y1 = get_upper_right_vertex(Gl)
		O = (x2-x1) + (y2-y1)*im;
		Gl = translate_va(Gl, O, 0)
	end


	if(getOdd)
		vs,as = getOddTileFull(str)
		if(W1 == 0) curr_mats = Gq1,Gr,Gl,Gq1,Gp1,Gp1; end
		if(W1 == 1) curr_mats = Gr,Gq1,Gq1,Gl,Gp1,Gp1; end #overlap
	else
		vs,as = getEvenTileFull(str)
		curr_mats = Gq1,Gq1,Gp1,Gl,Gr,Gp1
	end

	C0,C1,C2,C3,C4,C5 = map(translate_va, curr_mats, vs, as)

	## set it up so things overlap
	if(getOdd)
		C2,C3,C4,C5 = C4,C5,C2,C3
	end 
	if(!getOdd) C1,C2,C3 = C2,C3,C1; end

	for C1 in [C1,C2,C3,C4,C5]
	
		C0 = min_nan.(C0, C1 .- minimum(nan_ign, (C1 - C0))); 
	end
	C0 = unpad(C0)[1];

	return C0


end


function get_alt_child_c(mats, l_mats, str; getOdd=true)
	W1 = (sum([s == '1' for s in str]))%2
	Gp1,Gq1, Gp1_, Gq1_ = mats
	#Gl, Gr = correct_l_offset(mats, l_mats, str)
	Gl,Gr = l_mats


	#translate l corrections
	if(getOdd)
		x2,y2 = get_upper_right_vertex(Gp1);

	else
		x2,y2 = get_upper_right_vertex(Gq1);
	end

	if(str[end] != '3')
		if(W1 == 1)
			x1,y1 = get_upper_right_vertex(Gr)
			O = (x2-x1) + (y2-y1)*im;
			Gr = translate_va(Gr, O, 0)
		else
			x1,y1 = get_upper_right_vertex(Gl)
			O = (x2-x1) + (y2-y1)*im;
			Gl = translate_va(Gl, O, 0)
		end
	else
		x1,y1 = get_upper_right_vertex(Gl)
		O = (x2-x1) + (y2-y1)*im;
		Gl = translate_va(Gl, O, 0)
	end



	#pick subtiles
	if(getOdd)
		vs,as = getAltOddTileFull(str)
		curr_mats = Gq1,Gq1,Gp1,Gl,Gr,Gp1
	else
		vs,as = getAltEvenTileFull(str)
		curr_mats = Gr,Gq1,Gq1,Gl,Gp1,Gp1;
	end
	#translate
	C0,C1,C2,C3,C4,C5 = map(translate_va, curr_mats, vs, as)


	#change order so things overlap
	C1,C2,C3,C4,C5 = C2,C3,C4,C5, C1;


	for C1 in [C1,C2,C3,C4,C5]
		C0 = min_nan.(C0, C1 .- minimum(nan_ign, (C1 - C0))); 
	end

	C0 = unpad(C0)[1]

	return C0

end


## l corrections

## this produce sthe l corrected version of a standard tile

#we use the parent Farey pair of str
#so guranteed that length(str) > 0
function get_l_correct(mats, alt_mats, ancestor_str, curr_str; getOdd=true, isFlip = false, isLong = false)
	k = length(curr_str)-length(ancestor_str)

	Gp1,Gq1, Gp2,Gq2, Gp1_,Gq1_,Gp2_,Gq2_  = center_mats(mats...,alt_mats...)
	

	p1,q1,p0,q0 = getFracs(ancestor_str); 
	vp1,vp2, vq1, vq2, ap1, ap2, aq1, aq2 = getAffine(ancestor_str); 
	num_iters = 2*(k+1); 

	Gp1,Gq1, Gp2,Gq2, Gp1_,Gq1_,Gp2_,Gq2_ = pad(Gp1,Gq1, Gp2,Gq2, Gp1_,Gq1_,Gp2_,Gq2_);

	curr_mats = Gp2,Gq2, Gp2_, Gq2_;
	Gp2_,Gq2_ = translate_alts(curr_mats, curr_str);


	if(!getOdd)
		K1,K2,K3,K4,A1,A2,A3,A4 = get_even_l_offsets(ancestor_str, isFlip)
		G1,G2,G3 = pad(Gp2, Gq2, Gp2_); 
		#if(ancestor_str[end] == '2' && !isLong) num_iters-=1; end
		if(!isLong) num_iters-=1; end
	else
		K1,K2,K3,K4,A1,A2,A3,A4 = get_odd_l_offsets(ancestor_str, isFlip)
		G1,G2,G3 = pad(Gq2, Gp2, Gq2_); 
		#if(ancestor_str[end] == '3' && !isLong) num_iters-=1; end
		if(!isLong) num_iters-=1; end #testing 
	end


	Ov = 0; Oa = 0;
	## initial offset
	if(getOdd)
		(v1,v2,v3,v4,v5,v6),(a1,a2,a3,a4,a5,a6) = getOddTileFull(curr_str) 
	else
		(v1,v2,v3,v4,v5,v6),(a1,a2,a3,a4,a5,a6) = getEvenTileFull(curr_str) 
	end
	if(isFlip && getOdd)
		Ov = Ov + v4
		Oa = Oa + a4
	elseif(isFlip && !getOdd)
		Ov = Ov + v6;
		Oa = Oa + a6; 
	end
	C0 = translate_va(G1,Ov, Oa); 
	for i in 1:k
		Ov = Ov + K1; Oa = Oa + A1; 
		C1 = translate_va(G1, Ov, Oa);
		C0 = min_nan.(C0, C1 .- minimum(nan_ign, (C1 - C0))); 
	end
	Ov = Ov + K2; Oa = Oa + A2; 
	C1 = translate_va(G2, Ov, Oa);

	## shifting the base case tiles
	if(all3(ancestor_str) && getOdd && !isFlip) C1 = translate_va(C1, -im,0); end;
	if(all3(ancestor_str) && getOdd && isFlip) C1 = translate_va(C1, -im+1,0) end; 
	if(all2(ancestor_str) && !getOdd && isFlip) C1 = translate_va(C1, 1+im,0); end;
	C0 = min_nan.(C0, C1 .- minimum(nan_ign, (C1 - C0))); 

	Ov = Ov + K3; Oa = Oa + A3; 
	for i in 1:num_iters
		Ov = Ov + K4; Oa = Oa + A4; 
		C1 = translate_va(G3, Ov, Oa);
		C0 = min_nan.(C0, C1 .- minimum(nan_ign, (C1 - C0))); 
	end
	C0 = unpad(C0)[1];
	C0 = C0 .+ minimum(nan_ign, -C0);
	return C0; 

end





function get_corrections(curr_str, anc_data2,anc_data3, isLong = false)
	Gp1l = get_l_correct(anc_data2..., curr_str, getOdd = true, isFlip = true, isLong = isLong); 
	Gp1r = get_l_correct(anc_data2..., curr_str, getOdd = true, isFlip = false, isLong = isLong); 

	Gq1l = get_l_correct(anc_data3..., curr_str, getOdd = false, isFlip = true, isLong = isLong); 
	Gq1r = get_l_correct(anc_data3..., curr_str, getOdd = false, isFlip = false, isLong = isLong); 


	l_mats = Gp1l, Gp1r, Gq1l,Gq1r; 
	return l_mats; 
end



#rec_data = mats,alt_mats, l_mats, l_mats_l, anc_data2, anc_data3;
function get_next_mat(rec_data, curr_str, s)
	mats,alt_mats, l_mats, l_mats_l, anc_data2, anc_data3 = rec_data

	Gp1,Gq1, Gp0,Gq0, Gp1_,Gq1_,Gp0_,Gq0_, Gp1l, Gp1r, Gq1l,Gq1r, Gp1l_, Gp1r_, Gq1l_,Gq1r_  = center_mats(mats...,alt_mats..., l_mats..., l_mats_l...)
	p1,q1,p0,q0 = getFracs(curr_str); 


	## pick the two parents 
	if(s=='1')
		Gp1,Gq1,Gp1_,Gq1_ = Gp1,Gq1,Gp1_,Gq1_
		Gl,Gr,Gl_,Gr_ = Gp1,Gq1,Gp1_,Gq1_ 
		p1,q1 = p1,q1
	elseif(s == '2')
		Gp1,Gq1,Gp1_,Gq1_ = Gp1,Gq0,Gp1_,Gq0_
		Gl,Gr = Gp1l, Gp1r; 
		Gl_,Gr_ = Gp1l_,Gp1r_
		p1,q1 = p1,q0
	elseif(s == '3')
		Gp1,Gq1,Gp1_,Gq1_ = Gp0,Gq1,Gp0_,Gq1_
		Gl,Gr = Gq1l, Gq1r; 
		Gl_,Gr_ = Gq1l_,Gq1r_
		p1,q1 = p0,q1
	end
	Gp1,Gq1,Gp1_,Gq1_, Gl, Gr, Gl_,Gr_ = pad(Gp1,Gq1,Gp1_,Gq1_, Gl, Gr, Gl_,Gr_)
	mats = Gp1,Gq1, Gp1_, Gq1_;
	if(s != '1') l_mats = Gl,Gr; l_mats_l = Gl_,Gr_; end; #otherwise no correction needed


	# create the alternate and standard child
	if(s == '1')
		Gp2 = get_std_child_unc(mats, curr_str, getOdd = true);
		Gq2 = get_std_child_unc(mats, curr_str, getOdd = false);
		Gp2_ = get_alt_child_unc(mats, curr_str, getOdd = true);
		Gq2_ = get_alt_child_unc(mats, curr_str, getOdd = false);
	elseif(s == '2')
		Gp2 = get_std_child_unc(mats, curr_str, getOdd = true);
		Gq2 = get_std_child_c(mats, l_mats, curr_str, getOdd = false);
		Gp2_ = get_alt_child_c(mats, l_mats_l, curr_str, getOdd = true);
		Gq2_ = get_alt_child_unc(mats,curr_str, getOdd = false);
	elseif(s == '3')
		Gp2 = get_std_child_c(mats, l_mats, curr_str, getOdd = true);
		Gq2 = get_std_child_unc(mats, curr_str, getOdd = false);
		Gp2_ = get_alt_child_unc(mats, curr_str, getOdd = true);
		Gq2_ = get_alt_child_c(mats,l_mats_l, curr_str, getOdd = false);
	end


	#update the quadruple
	mats = Gp2,Gq2, Gp1, Gq1
	alt_mats = Gp2_, Gq2_, Gp1_, Gq1_



	####
	#update ancestor data for corrections
	####
	if(s == '1')
		anc_data2 = mats,alt_mats,curr_str
		anc_data3 = mats,alt_mats,curr_str
	elseif(s == '2')
		anc_data3 = mats,alt_mats,curr_str
	elseif(s == '3')
		anc_data2 = mats,alt_mats,curr_str
	end

	######
	#build_l corrections
	#####
	l_mats = get_corrections(curr_str, anc_data2,anc_data3, false)
	l_mats_l = get_corrections(curr_str, anc_data2, anc_data3, true)


	return mats,alt_mats, l_mats, l_mats_l, anc_data2, anc_data3

end





## given the helper codes in odometer_recursion 
## produce odometer for given string
function get_odometers(str)
	curr_str = get_first_ancestor(str)
	mats, alt_mats = get_base_quadruple(curr_str)
	curr_ind = length(curr_str)+1;

	anc_data2 = mats,alt_mats,curr_str;  #only update if there is a 3 or 1
	anc_data3 = mats,alt_mats,curr_str;  #only update if there is a 2 or 1


	## lcorrections for the child pair
	#one of these is not used in each step (and is wrong in the first step lol)
	if(length(curr_str) > 0)
		l_mats = get_corrections(curr_str, anc_data2, anc_data3, false);
		l_mats_l = get_corrections(curr_str, anc_data2, anc_data3, true);

	else
		l_mats = mats; 
		l_mats_l = mats;
	end
	rec_data = mats,alt_mats, l_mats, l_mats_l, anc_data2, anc_data3;

	i = curr_ind
	for i in curr_ind:length(str)
		curr_str = str[1:i];
		s = curr_str[end];
		rec_data = get_next_mat(rec_data, curr_str, s)
	end
	mats,alt_mats, l_mats, l_mats_l, anc_data2, anc_data3 = rec_data

	return mats, alt_mats; 

end

==> Code/rational_recursion.jl <==
################################################
## functions which compute the rational recursion 
################################################

## get rational approximation of x 
## using the modified Farey recursion
function rational_approximation(x, depth)
	str = ""
	p1,q1,p2,q2 = 1//2, 1//3, 0//1, 1//1;
	for i in 1:depth
		if(isapprox(x,q1)|| isapprox(x,p1)) break; end
		if(p1 <= x <= q1 || p1 >= x >= q1)
			z = 1; 
			p2,q2 = p1,q1;
		elseif(p1 <= x <= q2 || p1 >= x >= q2)
			z = 2; 
			p2,q2 = p1,q2;
		elseif(p2 <= x <= q1 || p2 >= x >= q1)
			z = 3;
			p2,q2 = p2,q1;
		end
		p1,q1 = getChildren(p2,q2)
		str = "$(str)$(z)"
	end
	fracs = p1,q1,p2,q2
	return str, fracs
end


function getFracs(str)
	p1,q1,p2,q2 = 1//2, 1//3, 0//1, 1//1;
	for i in 1:length(str)
		ss = str[i]
		p1,q1,p2,q2 = getNextFrac((p1,q1,p2,q2),ss)
	end
	return p1,q1,p2,q2
end


function getNextFrac(fracs,ss)
	p1,q1,p2,q2 = fracs
	if(ss == '1')
		p2,q2 = p1,q1; 
	elseif(ss == '2')
		p2,q2 = p1,q2;
	elseif(ss == '3')
		p2,q2 = p2,q1;
	else
		error("something went wrong")
	end
	return getChildren(p2,q2)..., p2,q2
end 




function getModFareyParents(p::Rational{Int64})
	str, fracs = rational_approximation(p, 999)
	p1,q1,p2,q2 = fracs

	if(isOdd(p)) 
		if(p1 != p) error("not found"); end 
	else
		if(q1 != p) error("not found"); end
	end

	return p2,q2
end



==> Code/run_code.jl <==
## example useage of the code
include("init.jl")

## do not be alarmed, the code takes a few seconds to run 

str = "3312"; #change to any string in the alphabet 1,2,3

mats,alt_mats = get_odometers(str)
p1,q1,p0,q0 = getFracs(str); 
isTile = false; #change to true to tile
isDecomp = true; #change to false to not plot the tile decomposition

plt1 = full_plot_std(mats[1], p1, isTile = isTile, isDecomp = isDecomp); plot!(title = "std -$(p1)"); 
plt2 = full_plot_std(mats[2], q1, isTile = isTile, isDecomp = isDecomp); plot!(title = "std -$(q1)");
plt3 = full_plot_alt(alt_mats[1], p1, isTile = isTile, isDecomp = isDecomp); plot!(title = "alt -$(p1)");
plt4 = full_plot_alt(alt_mats[2], q1, isTile = isTile, isDecomp = isDecomp); plot!(title = "alt -$(q1)");
display(plot(plt1,plt2,plt3,plt4))


==> Code/tile_decomp/annotate_alt_tile.jl <==
## uses functions from annotate_std_tile.jl
## and get_alt_tile_offset.jl
## and tile_offsets



function plot_and_annotate_alt_tile!(p::Rational{Int64}; annotate_center=true,width = 1, offSet = 0, textsize = 10, num = 1, isAnnotate = true, isRecurse = false, isDoubleDecomp=false, isPlotParent=false)
	if(p == 0//1 || p == 1//1) return plot_and_annotate_single_alt!(p, offSet=offSet, textsize=textsize, width=width,isAnnotate=isAnnotate, num = num); end
	str = rational_approximation(p,9999)[1]; 
	if(all2(str) || all3(str)) 
		return plot_and_annotate_single_alt!(p, offSet=offSet, textsize=textsize, width=width,isAnnotate=isAnnotate, num = num)
	end
	p0,q0,p1,q1 = getFracs(str); 
	W1 = count_full(str, '1')%2


	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)
	tp1, tq1 = getTile(p1), getTile(q1)

	tp1,tq1 = tp1.+offSet, tq1 .+offSet



	ano,anx = "+","-";
	#label each part of a doubled tile
	ano1,ano2 = ano*",1",ano*",2";
	anx1,anx2 = anx*",1",anx*",2";

	if(isAnnotate == false)
		ano=anx=ano1=ano2=anx1=anx2=false;
		annotate_center = false; 
	end

	O1,O2,O3,O4,Od = getAltTileOffSets(p, str);


	isLCorrect = false;
	s = str[end]; 
	if(s== '2' && isOdd(p) || s == '3' && isEven(p))  isLCorrect = true; end


	if(isEven(p))
		if(isLCorrect)

			O_ = O1+offSet;
			plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = false, isLong = true, annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)

			O_ = O2+Od+offSet;
			plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = true, isLong = true, annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)


			plot_and_annotate(tq1, q1, O = O1+(Od), label = q1, textsize = textsize,num = num, ann = ano2)  
			plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx1)  


		else
			plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano1)  
			plot_and_annotate(tq1, q1, O = O1+(Od), label = q1, textsize = textsize,num = num, ann = ano2)  
			plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx1)  
			plot_and_annotate(tq1, q1, O = O2+(Od), label = q1, textsize = textsize,num = num, ann = anx2)  
		end

		plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano)  
		plot_and_annotate(tp1, p1, O = O4, textsize = textsize,num = num, ann = anx)
	else
		plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano)  
		plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx)  

		if(isLCorrect)
			O_ = O3+Od+offSet;
			plot_and_annotate_corrected_tile!(p1, offSet = O_, isFlip = true, isLong = true, annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)

			O_ = O4+offSet;
			plot_and_annotate_corrected_tile!(p1, offSet = O_, isFlip = false, isLong = true, annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)


			plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano1)  
			plot_and_annotate(tp1, p1, O = O4+(Od), textsize = textsize,num = num, ann = anx2)  

		else

			plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano1)  
			plot_and_annotate(tp1, p1, O = O3+(Od), textsize = textsize,num = num, ann = ano2)  

			plot_and_annotate(tp1, p1, O = O4, textsize = textsize,num = num, ann = anx1)
			plot_and_annotate(tp1, p1, O = O4+(Od), textsize = textsize,num = num, ann = anx2)  


		end
	end


	#double decomposition
	if(isLCorrect) return plot!(); end #double overlap case

	##otherwise plot alterante
	if(isOdd(p))
		plot_and_annotate_single_alt!(q1, offSet=offSet+get_odd_offset(p1,q1,str), textsize=textsize, width=width,isAnnotate=annotate_center, num = num)
	else
		plot_and_annotate_single_alt!(p1, offSet=offSet+get_even_offset(p1,q1,str), textsize=textsize, width=width,isAnnotate=annotate_center, num = num)
	end

	return plot!()


end



function plot_and_annotate_alt_tile(p::Rational{Int64}; annotate_center=true,width = 1, offSet = 0, textsize = 10, num = 1, isAnnotate = true, isRecurse = false)
	plot(aspect_ratio = true, axis = :off, ticks = :none)
	return plot_and_annotate_alt_tile!(p,annotate_center=annotate_center,width = width, offSet = offSet, textsize = textsize, num = num, isAnnotate = isAnnotate, isRecurse = isRecurse)
end




## subscript num are the two parents of the even parent
## subscript num+1 are the two parents of the odd parent
function double_decomp_plot_and_annotate_alt_tile!(p::Rational{Int64}; isDoubleDecomp = false, width = 1, offSet = 0, textsize = 10,  num = 1, isRecurse = false, isAnnotate=false)
	if(p == 0//1 || p == 1//1) return plot!(); end
	str = rational_approximation(p,9999)[1]; # be careful
	if(length(str) ==1)
		return plot_and_annotate_std_tile!(p,  width = width, offSet = offSet,  textsize = textsize, num = num+1)
	end
	p0,q0,p1,q1 = getFracs(str); 



	if(isDoubleDecomp)


		O1,O2,O3,O4,Od = getAltTileOffSets(p, str);
		if(isRecurse == true)
			f! = double_decomp_plot_and_annotate_std_tile!;
			textsize = textsize -1; 
			num = num + 1; 
			textsize = 1; 
		else
			f! = plot_and_annotate_std_tile!;
		end
		O = offSet;

		if(isEven(p))
			f!(q1,offSet = O + O1, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num)
			f!(q1,offSet = O + O1+Od, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num)
			f!(q1,offSet = O + O2, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num)
			f!(q1,offSet = O + O2+Od, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num)
			f!(p1,offSet = O + O3, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num+1)
			f!(p1,offSet = O + O4, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num+1)

		else
			f!(q1,offSet = O + O1, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num)
			f!(q1,offSet = O + O2, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num)
			f!(p1,offSet = O + O3, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num+1)
			f!(p1,offSet = O + O3+Od, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num+1)
			f!(p1,offSet = O + O4, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num+1)
			f!(p1,offSet = O + O4+Od, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse,  textsize = textsize, num = num+1)

		end
	else
		plot_and_annotate_alt_tile!(p, annotate_center=false,offSet =offSet, width = width,textsize = textsize, num = num, isAnnotate = isAnnotate, isRecurse = isRecurse)
	end

	num+=1; #fix this later to have more descriptive labels


	#avoid this case for now
	if(str[end] == '2' && isOdd(p) || str[end] == '3' && isEven(p)) return plot!(); end #double overlap case


	p_alt = p1; if(isOdd(p)) p_alt = q1; end
	plot_and_annotate_alt_tile!(p_alt, offSet =offSet + get_alt_offset(p, str), width = width,textsize = textsize, num = num+1, isAnnotate = isAnnotate, isRecurse = isRecurse)





	return plot!()


end

function double_decomp_plot_and_annotate_alt_tile(p::Rational{Int64}; isDoubleDecomp = false, width = 1, offSet = 0, isDouble = false, textsize = 10,  num = 1, isRecurse = false, isAnnotate=false)
	plot(aspect_ratio = true, axis = :off, ticks = :none)
	return double_decomp_plot_and_annotate_alt_tile!(p, isDoubleDecomp = isDoubleDecomp, width = width, offSet = offSet, textsize = textsize,  num = num, isRecurse = isRecurse, isAnnotate=isAnnotate)
end


==> Code/tile_decomp/annotate_corrected_tile.jl <==
#uses functions in entire folder
function plot_and_annotate_corrected_tile_odd!(p::Rational{Int64}; isLong = false, isFlip = false, annotate_center=true,width = 1, offSet = 0, textsize = 10, num = 1, isAnnotate = true, isDoubleDecomp=false, isPlotParent=false)
	if(p == 0//1 || p == 1//1) return plot!(); end

	str = rational_approximation(p,9999)[1]; # be careful
	W1 = count_full(str, '1')%2

	O1,O2,O3,O4 = getTileOffSets(p, str);
	p3,q3,p4,q4 = getFracs(str); vp1,vp2 = vf(p4); vq1,vq2 = vf(q4)


	##initial tile offset 
	if(W1==0)
		if(isFlip)
			O = O2+vq1
		else
			O = O1; 
		end
	else
		if(isFlip)
			O = O2
		else
			O = O1+vq1; 
		end
	end



	k = count_end(str, '2')
	str = str[1:end-k]
	p0,q0,p1,q1 = getFracs(str)

	## use the first two
	tp1, tq1 = getTile(p1), getTile(q1)
	tp1,tq1 = tp1.+offSet, tq1 .+offSet
	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)


	##number times alternate repeats
	num_iters = 2*(k+1); 
	#if(length(str) > 0 && str[end] == '3' && !isLong) num_iters-=1; end
	if(!isLong) num_iters-=1; end #test

	K1,K2,K3,K4,A1,A2,A3,A4 = get_odd_l_offsets(str, isFlip)

	ano = ""
	curr_ann = 1;
	ann_ = ano*"$(curr_ann)"; if(isAnnotate == false) ann_ = false; annotate_center=false; end
	plot_and_annotate(tq1, q1, O = O, label = q1, textsize = textsize,num = num, ann = ann_,width = width);  
	for i in 1:(k)
		O = O + K1; 
		curr_ann+=1;
		ann_ = ano*"$(curr_ann)"; if(isAnnotate == false) ann_ = false; end
		plot_and_annotate(tq1, q1, O = O, label = q1, textsize = textsize,num = num, ann = ann_,width = width);  
	end
	O = O + K2; 
	ann_ = ano; if(isAnnotate == false) ann_ = false; end
	if(p1 == 0//1)  
		if(!isFlip) tp1 = tp1 .+ (-im); else tp1 = tp1 .+ (-im + 1); end
	end

	plot_and_annotate(tp1, p1, O = O, label = p1, textsize = textsize,num = num, ann = ann_,width = width);  

	O = O + K3; 

	for i in 1:num_iters;
		O = O + K4
		if(isDoubleDecomp)
			plot_and_annotate_alt_tile!(q1, annotate_center=isAnnotate,width = width, offSet = O+offSet, textsize = textsize, num = num+1, isAnnotate = isAnnotate)
		else
			plot_and_annotate_single_alt!(q1, num = num, offSet=O+offSet, width = width, textsize=textsize, isAnnotate=isAnnotate, ann = ano*"$(i)")
		end
	end

	return plot!(legend=false)
end


function plot_and_annotate_corrected_tile_even!(p::Rational{Int64}; isLong = false, isFlip = false, annotate_center=true,width = 1, offSet = 0, textsize = 10, num = 1, isAnnotate = true, isDoubleDecomp=false, isPlotParent=false)
	if(p == 0//1 || p == 1//1) return plot!(); end

	str = rational_approximation(p,9999)[1];

	W1 = count_full(str, '1')%2

	O1,O2,O3,O4 = getTileOffSets(p, str);
	p3,q3,p4,q4 = getFracs(str); vp1,vp2 = vf(p4); vq1,vq2 = vf(q4)

	##initial tile offset 
	if(isFlip)
		O = O4 + vp2; 
	else
		O = O3; 
	end

	k = count_end(str, '3')
	str = str[1:end-k]
	p0,q0,p1,q1 = getFracs(str)

	## use the first two
	tp1, tq1 = getTile(p1), getTile(q1)
	tp1,tq1 = tp1.+offSet, tq1 .+offSet
	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)



	##number times alternate repeats
	num_iters = 2*(k+1); 
	#if(length(str) > 0 && str[end] == '2' && !isLong) num_iters-=1; end
	if(!isLong) num_iters-=1; end

	K1,K2,K3,K4,A1,A2,A3,A4 = get_even_l_offsets(str, isFlip)


	ano = ""
	curr_ann = 1;
	ann_ = ano*"$(curr_ann)"; if(isAnnotate == false) ann_ = false; annotate_center=false; end

	plot_and_annotate(tp1, p1, O = O, label = p1, textsize = textsize,num = num, ann = ann_,width = width);  
	for i in 1:(k)
		O = O + K1; 
		curr_ann+=1;
		ann_ = ano*"$(curr_ann)"; if(isAnnotate == false) ann_ = false; end

		plot_and_annotate(tp1, p1, O = O, label = p1, textsize = textsize,num = num, ann = ann_,width = width);  
	end
	O = O + K2; 
	ann_ = ano*"$(curr_ann)"; if(isAnnotate == false) ann_ = false; end

	if(q1 == 1//1 && isFlip) tq1 = tq1 .+ (1+im); end
	plot_and_annotate(tq1, q1, O = O, label = q1, textsize = textsize,num = num, ann = ann_, width = width);  

	O = O + K3; 

	for i in 1:num_iters;
		O = O + K4
		if(isDoubleDecomp)
			plot_and_annotate_alt_tile!(p1, annotate_center=annotate_center,width = width, offSet = O+offSet, textsize = textsize, num = num, isAnnotate = isAnnotate)
		else
			plot_and_annotate_single_alt!(p1, num = num, offSet=O+offSet, width = width, textsize=textsize, isAnnotate=isAnnotate, ann = ano*"$(i)")
		end
	end

	return plot!(legend=false)
end



function plot_and_annotate_corrected_tile!(p::Rational{Int64};isLong = false, isFlip = false, annotate_center=true,width = 1, offSet = 0, textsize = 10, num = 1, isAnnotate = true, isDoubleDecomp=false, isPlotParent=false)
	if(isOdd(p))
		return plot_and_annotate_corrected_tile_odd!(p, isLong = isLong, isFlip = isFlip, annotate_center=annotate_center,width = width, offSet = offSet, textsize = textsize, num = num, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)
	else
		return plot_and_annotate_corrected_tile_even!(p, isLong = isLong, isFlip = isFlip, annotate_center=annotate_center,width = width, offSet = offSet, textsize = textsize, num = num, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)
	end
end

## AN L-correction overlaid on a standard tile
#str = "111112"
#p0,q0,p1,q1 = getFracs(str);
#p = p0; 
#isFlip = false;
#textsize=8
#plot_and_annotate_std_tile(p, width = 0.5, textsize = textsize,isAnnotate=false);
#plot_and_annotate_corrected_tile!(p, width = 1, isFlip = false, textsize = textsize)
#savefig(plot!(dpi=512), "odd_tile_$(str)_overlay")

==> Code/tile_decomp/annotate_std_tile.jl <==
using Plots, LaTeXStrings


function getOddEvenParents(p::Rational{Int64})
	p1,p2 = getP(p)
	if(isOdd(p1)) p1,q1 = p1,p2; else p1,q1 = p2,p1; end 
end

function plot_and_annotate(t::Array{Complex{Int64},1}, p::Rational{Int64}; O = 0, label = false, width = 1, ann = false, textsize = 10, isDouble = false, num = 1)
	if(isOdd(p)) color = "blue"; else color = "red"; end
	plot_t!(t.+O, p, label = label, color = color, width = width); 
	O = O + t[1]; ## shift to tile offset
	if(ann != false)
		v1,v2 = vf(p); if(isOdd(p)) v1 = 2*v1; end 
		if(isDouble == false)
			O = O + v1/2 + v2/2; 
		elseif(isDouble && isOdd(p))
			O = O + v1/2 + v2
		elseif(isDouble && isEven(p))
			O = O + v1 + v2/2
		end
		if(isDouble) T = "T^d"; else T = "T"; end
		if(num == false)
			if(isOdd(p)) p_s = "_p" else p_s ="_q"; end
		else
			if(isOdd(p)) p_s = "(p_{$(num)})" else p_s ="(q_{$(num)})"; end
		end
		p_s = p_s*"^{$(ann)}";
		#if(isOdd(p)) p_s = "(p_$(num))^{$(ann)}" else p_s = "(q_$(num))^{$(ann)}";  end

		ann = LaTeXString("\$"*T*p_s*"\$"); 
		annotate!(real(O),imag(O), text(ann, :black, :center, textsize))
	end
	return plot!()
end


#some of these arguments are not used
function plot_and_annotate_single_std!(p::Rational{Int64}; width = 1, offSet = 0, isDouble = false, textsize = 10, num = 1, isAnnotate = true, isRecurse = false)
	t0 = getTile(p); 
	plot_and_annotate(t0, p, O = offSet, label = p, textsize = textsize,num = num, width=width)  
end

function plot_and_annotate_single_std(p::Rational{Int64}; width = 1, offSet = 0, isDouble = false, textsize = 10, num = 1, isAnnotate = true, isRecurse = false)
	plot(aspect_ratio = true, axis = :off, ticks = :none)
	return plot_and_annotate_single_std!(p, width=width, offSet=offSet, isDouble=isDouble,  textsize=textsize, num=num, isAnnotate=isAnnotate, isRecurse=isRecurse)
end


function plot_and_annotate_std_tile!(p::Rational{Int64}; width = 1, offSet = 0, isDouble = false, textsize = 10, num = 1, isAnnotate = true, isRecurse = false)
	if(p == 0//1 || p == 1//1) return plot!(); end
	str = rational_approximation(p,9999)[1]; 
	t0 = getTile(p); 

	if(all2(str) || all3(str)) 
		return plot_and_annotate(t0, p, O = offSet, label = p, textsize = textsize,num = num, width=width)  
	end


	p0,q0,p1,q1 = getFracs(str); 
	W1 = count_full(str, '1')%2;


	vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)

	tp1, tq1 = getTile(p1), getTile(q1)

	t0 = t0 .+ offSet
	tp1,tq1 = tp1.+offSet, tq1 .+offSet


	##double the tiles 
	tp1d = [tp1; tp1 .+ vp2]
	tq1d = [tq1; tq1 .+ vq1]


	ano,anx = "+","-";
	#label each part of a doubled tile
	ano1,ano2 = ano*",1",ano*",2";
	anx1,anx2 = anx*",1",anx*",2";

	if(isAnnotate == false)
		ano=anx=ano1=ano2=anx1=anx2=false;
	end

	O1,O2,O3,O4 = getTileOffSets(p, str);


	#determine whether or not there is an L correction
	isLCorrect = false;
	s = str[end]; 
	if(isEven(p) && s == '2' || isOdd(p) && s == '3') isLCorrect = true; end

	## set some auxillary terms
	annotate_center = isAnnotate;
	isDoubleDecomp=isDouble
	isPlotParent=false


	if(isEven(p)) #two cases are the same
		if(isLCorrect)
			#L corrections
			O_ = O3 + vp2+offSet
			plot_and_annotate_corrected_tile!(p1, offSet = O_, isFlip = true, annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)
			O_ = O4+offSet
			plot_and_annotate_corrected_tile!(p1, offSet = O_, isFlip = false,annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)

			#standard tiles
			plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano1, width=width)  
			plot_and_annotate(tp1, p1, O = O4+vp2, textsize = textsize,num = num, ann = anx2, width=width)  
		elseif(isDouble)
			plot_and_annotate(tp1d, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano, isDouble=true, width=width)    
			plot_and_annotate(tp1d, p1, O = O4, textsize = textsize,num = num, ann = anx, isDouble=true, width=width)  
		else
			plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano1, width=width)  
			plot_and_annotate(tp1, p1, O = O3+vp2, textsize = textsize,num = num, ann = ano2, width=width)  

			plot_and_annotate(tp1, p1, O = O4, textsize = textsize,num = num, ann = anx1, width=width)  
			plot_and_annotate(tp1, p1, O = O4+vp2, textsize = textsize,num = num, ann = anx2, width=width)  
		end
		plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano, width=width)    
		plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx, width=width)    

	else
		if(isLCorrect)
			if(W1 == 0)
				#L corrections
				O_ = O1 + offSet+vq1; 
				O_ = O_+ (vp2+ (2vp1-vq1))
				plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = true,annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)
				O_ = O2 + offSet; 
				O_ = O_- (vp2+ (2vp1-vq1))
				plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = false,annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)

				#standard tiles
				plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano, width=width)  
				plot_and_annotate(tq1, q1, O = O2+vq1, label = q1, textsize = textsize,num = num, ann = anx2, width=width)  

			else
				#L corrections
				O_ = O1 + offSet; 
				plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = false,annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)
				O_ = O2 + vq1+offSet; 
				plot_and_annotate_corrected_tile!(q1, offSet = O_, isFlip = true,annotate_center=annotate_center,width = width,  textsize = textsize, num = num+1, isAnnotate = isAnnotate, isDoubleDecomp=isDoubleDecomp, isPlotParent=isPlotParent)

				#standard tiles
				plot_and_annotate(tq1, q1, O = O1+vq1, label = q1, textsize = textsize,num = num, ann = ano1, width=width)   
				plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx2, width=width)    

			end
		elseif(isDouble)
			plot_and_annotate(tq1d, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano, isDouble=true, width=width)  
			plot_and_annotate(tq1d, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx, isDouble = true, width=width)  
		else
			plot_and_annotate(tq1, q1, O = O1, label = q1, textsize = textsize,num = num, ann = ano1, width=width)  
			plot_and_annotate(tq1, q1, O = O1+vq1, textsize = textsize,num = num, ann = ano2, width=width)  

			plot_and_annotate(tq1, q1, O = O2, label = q1, textsize = textsize,num = num, ann = anx1, width=width)  
			plot_and_annotate(tq1, q1, O = O2+vq1, textsize = textsize,num = num, ann = anx2, width=width)  
		end

		plot_and_annotate(tp1, p1, O = O3, label = p1, textsize = textsize,num = num, ann = ano, width=width)  
		plot_and_annotate(tp1, p1, O = O4, textsize = textsize,num = num, ann = anx, width=width)  

	end


	return plot!()


end

function plot_and_annotate_std_tile(p::Rational{Int64}; width = 1, offSet = 0, isDouble = false, textsize = 10, num = 1, isAnnotate = true, isRecurse = false)
	plot(aspect_ratio = true, axis = :off, ticks = :none)
	return plot_and_annotate_std_tile!(p, width=width, offSet=offSet, isDouble=isDouble,  textsize=textsize, num=num, isAnnotate=isAnnotate, isRecurse=isRecurse)
end


# note this doesnt' work for when you have a correction 
## subscript num are the two parents of the even parent
## subscript num+1 are the two parents of the odd parent
function double_decomp_plot_and_annotate_std_tile!(p::Rational{Int64}; width = 1, offSet = 0, isDouble = false, textsize = 10,  num = 1, isRecurse = false, isAnnotate=false)
	if(p == 0//1 || p == 1//1) return plot!(); end
	str = rational_approximation(p,9999)[1]; # be careful
	if(length(str) ==1)
		return plot_and_annotate_std_tile!(p,  width = width, offSet = offSet, isDouble = isDouble, textsize = textsize, num = num+1)
	end
	p0,q0,p1,q1 = getFracs(str); 

	t0 = getTile(p)
	W1 = count_full(str, '1')%2

	vp1,vp2 = vf(p1)
	vq1,vq2 = vf(q1)


	O = offSet; 
	O1,O2,O3,O4 = getTileOffSets(p, str);


	if(isRecurse == true)
		f! = double_decomp_plot_and_annotate_std_tile!;
		textsize = textsize -1; 
		num = num + 1; 
		textsize = 1; 
	else
		f! = plot_and_annotate_std_tile!;
	end

	if(isEven(p))
		f!(q1,offSet = O + O1, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num)
		f!(q1,offSet = O + O2, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num)
		f!(p1,offSet = O + O3, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num+1)
		f!(p1,offSet = O + O3+vp2, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num+1)
		f!(p1,offSet = O + O4, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num+1)
		f!(p1,offSet = O + O4+vp2, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num+1)
	else
		f!(q1,offSet = O + O1, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num)
		f!(q1,offSet = O + O1+vq1, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num)
		f!(q1,offSet = O + O2, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num)
		f!(q1,offSet = O + O2+vq1, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num)
		f!(p1,offSet = O + O3, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num+1)
		f!(p1,offSet = O + O4, width = width, isAnnotate = isAnnotate, isRecurse = isRecurse, isDouble = isDouble, textsize = textsize, num = num+1)
	end
	return plot!()


end

function double_decomp_plot_and_annotate_std_tile(p::Rational{Int64}; width = 1, offSet = 0, isDouble = false, textsize = 10,  num = 1, isRecurse = false, isAnnotate=false)
	plot(aspect_ratio = true, axis = :off, ticks = :none)
	return double_decomp_plot_and_annotate_std_tile!(p, width = width, offSet = offSet, isDouble = isDouble, textsize = textsize,  num = num, isRecurse = isRecurse, isAnnotate=isAnnotate)
end


==> Code/tile_decomp/plot_alt_tile.jl <==
## requires alt_tile word code


################################
#### comptue the center of an alternate tile
################################


function compute_corner_offset_odd(p1::Rational{Int64},q1::Rational{Int64}, str::String)
	vp1,vp2 = vf(p1)
	vq1,vq2 = vf(q1)
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return 0
	else
		return -vq1;
	end
end

function compute_corner_offset_even(p1::Rational{Int64},q1::Rational{Int64}, str::String)
	vp1,vp2 = vf(p1)
	vq1,vq2 = vf(q1)
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return -vq1
	else
		return 0

	end
end

function compute_alttile_center(p::Rational{Int64})
	if(p == 0//1 || p == 1//1) error("alt tiles don't exist for 0/1 and 1/1"); end
	str = rational_approximation(p,9999)[1]
	p0,q0,p1,q1 = getFracs(str); 


	vp1,vp2 = vf(p1)
	vq1,vq2 = vf(q1)

	tile_x = 2vp1 + 2vq1; 
	tile_y = vq2 + 2vp2; 

	W1 = count_full(str, '1')%2;

	if( (p.num+p.den +W1)%2 == 1)
		corner_offset = 0
	else
		corner_offset = -vq1;
	end
	return corner_offset + (tile_x)/2 + (tile_y)/2; 

end


function plot_and_annotate_single_alt!(p::Rational{Int64}; num = 1, offSet=0, width = 1, textsize=5, isAnnotate=true, ann = 1)
	if(p == 0//1 || p == 1//1) error("alt tiles don't exist for 0/1 and 1/1"); end

	str = rational_approximation(p,9999)[1]
	t0 = get_alt_tile(str,p);
	t0 = t0 .+offSet;
	plot_t!(t0, label = "$(p) alt", color = "gray", width = width)
	
	
	if(isAnnotate) ##annotate
		O = t0[1] + compute_alttile_center(p)
		if(isOdd(p)) 
			ann = LaTeXString("\$\\hat{T}(p_$(num))\$"); 
		else
			ann = LaTeXString("\$\\hat{T}(q_$(num))\$"); 
		end
		annotate!(real(O),imag(O), text(ann, :black, :center, textsize))
	end
	return plot!()

end

==> Code/tile_decomp/run_code/gen_corrected_fig.jl <==
SS = "111111"
textsize = 8; 
for str in [SS*"23",SS*"3", SS*"32", SS*"33"], str in ["1"*str, str], isFlip in [false, true]
	p0,q0,p1,q1 = getFracs(str); 
	W1 = count_full(str, '1')%2
	if(W1 == 0 && !isFlip)
		ss = "00"
	elseif(W1 == 1 && !isFlip)
		ss = "10"
	elseif(W1 == 0 && isFlip)
		ss = "01"
	elseif(W1 == 1 && isFlip)
		ss = "11"
	end
	for p in [p0,q0]
		plot(aspect_ratio = true, axis = :off, ticks = :none, legend=false)
		plt2 = plot_and_annotate_corrected_tile!(p, isFlip = isFlip, textsize = textsize);
		plt1 = plot_and_annotate_std_tile(p, textsize = textsize,isAnnotate=true,isLong=true);
		ss = ss*"_"*str[end];
		println(ss)
		folder_dir = "even_tile"; if(isOdd(p)) folder_dir = "odd_tile"; end
		savefig(plot(plt2, legend=false,dpi=512), "annotated_tiles/corrected_tiles/$(folder_dir)/$(ss)")
		savefig(plot(plt1, legend=false,dpi=512), "annotated_tiles/corrected_tiles/$(folder_dir)/$(ss[1])")
	end
end

==> Code/tile_decomp/run_code/gen_figs.jl <==

SS = "23311111"
width = 1; 
isAnnotate=true;
isRecurse = false;
isDouble = false;
num = 1; 
for str in [SS*"1", SS*"2", SS*"3", SS*"11",SS*"12",SS*"13"]
	p0,q0,p1,q1 = getFracs(str); 
	W1 = count_full(str, '1')%2
	if(W1 == 0) ss = "e" else ss = "o"; end
	ss = ss*str[end];
	println(ss)

	textsize = 10; 


	#dont draw the doubled tile, but label them individually
	isDouble = false; 
	pltp_std = plot_and_annotate_std_tile(p0, width = width, isDouble = isDouble, textsize = textsize,isAnnotate=isAnnotate)
	pltq_std = plot_and_annotate_std_tile(q0, width = width, isDouble = isDouble, textsize = textsize,isAnnotate=isAnnotate)

	pltp_alt = plot_and_annotate_alt_tile(p0, textsize = textsize, width = width,isAnnotate=isAnnotate);
	pltq_alt = plot_and_annotate_alt_tile(q0, textsize = textsize, width = width,isAnnotate=isAnnotate);


	savefig(plot(pltp_std, pltq_std, legend=false,dpi=512), "annotated_tiles/std_tile/$(ss)")
	savefig(plot(pltp_alt, pltq_alt, legend=false,dpi=512), "annotated_tiles/alt_tile/$(ss)")


	## save the single versions
	savefig(plot(pltp_std, legend=false,dpi=512), "annotated_tiles/single/std_tile/$(ss)_p")
	savefig(plot(pltq_std, legend=false,dpi=512), "annotated_tiles/single/std_tile/$(ss)_q")

	savefig(plot(pltp_alt, legend=false,dpi=512), "annotated_tiles/single/alt_tile/$(ss)_p")
	savefig(plot(pltq_alt, legend=false,dpi=512), "annotated_tiles/single/alt_tile/$(ss)_q")



	#double decomposition
	isDoubleDecomp=true
	textsize=8;

	pltp_alt = double_decomp_plot_and_annotate_alt_tile(p0, textsize=textsize, isDoubleDecomp=isDoubleDecomp,width=width, isAnnotate=isAnnotate);
	pltq_alt = double_decomp_plot_and_annotate_alt_tile(q0, textsize=textsize, isDoubleDecomp=isDoubleDecomp,width=width, isAnnotate=isAnnotate);

	pltp_std = double_decomp_plot_and_annotate_std_tile(p0, isAnnotate=isAnnotate,isRecurse = isRecurse, width = width, isDouble = isDouble, num = num, textsize=textsize)
	pltq_std = double_decomp_plot_and_annotate_std_tile(q0, isAnnotate=isAnnotate,isRecurse = isRecurse, width = width, isDouble = isDouble, num = num, textsize=textsize)


	savefig(plot(pltp_std, pltq_std, legend=false,dpi=512), "annotated_tiles/std_tile/double_decomp/$(ss)")
	savefig(plot(pltp_alt, pltq_alt, legend=false,dpi=512), "annotated_tiles/alt_tile/double_decomp/$(ss)")


	## save the single versions
	savefig(plot(pltp_std, legend=false,dpi=512), "annotated_tiles/single/std_tile/double/$(ss)_p")
	savefig(plot(pltq_std, legend=false,dpi=512), "annotated_tiles/single/std_tile/double/$(ss)_q")

	savefig(plot(pltp_alt, legend=false,dpi=512), "annotated_tiles/single/alt_tile/double/$(ss)_p")
	savefig(plot(pltq_alt, legend=false,dpi=512), "annotated_tiles/single/alt_tile/double/$(ss)_q")
end

==> Code/tile_decomp/run_code/test_annotated_tiles.jl <==
## code for looking at pictures of alt tiles

str = "11113"
str = "11111111"

p0,q0,p1,q1 = getFracs(str); 


## EVEN
p = q0; 

v1,v2 = vf(p); if(isOdd(p)) v1 = v1*2; end 
textsize = 7; width = 1


p, q = getParents(p); if(isOdd(q)) p,q = q,p; end 
vp1,vp2 = vf(p); vp1=2vp1; vq1,vq2 = vf(q); 



plot_and_annotate_alt_tile(q0, textsize=textsize, width = width);
for v in [v1+vq1, -v2, -v2+v1+vq1]
#for v in [v1,-v2, -v2+v1]
	plot_and_annotate_alt_tile!(q0, offSet = v, textsize = textsize, width = width);
end
plt0 = plot!(legend=false);



plot_and_annotate_alt_tile(q0, textsize=textsize, width = width);
for v in [v1, -v2, -v2+v1]
	plot_and_annotate_alt_tile!(q0, offSet = v, textsize = textsize, width = width);
end
plt1 = plot!(legend=false);


plot(plt0,plt1)


#p = p0; 
#double_decomp_plot_and_annotate_alt_tile(p, isDoubleDecomp=true);
#plt1 = plot!(legend=false);
#lot_and_annotate_alt_tile(p);
#plt2 = plot!(legend=false);
#double_decomp_plot_and_annotate_std_tile(q1); plt3 = plot!(legend=false);
#plot(plt1,plt2,plt3)



## compare against pattern
#mats, alt_mats, rot_mats, fracs, offSets,reps,tsum = iterate_str(str, init_mats()...)
#Bp1,Bq1,p1,q1 = get_alts(mats, alt_mats, rot_mats, fracs, offSets,reps,tsum);
#Ap1,Aq1 = mats[1],mats[2];

#plt1 = full_plot_alt(Bp1,p1)
#plt2 = full_plot(mats[4],fracs[4])
#double_decomp_plot_and_annotate_alt_tile(p, isDoubleDecomp=true);plt3 = plot!(legend=false);

savefig(plot(plt0, dpi = 512), "alt_tile_tiling_1.png")
savefig(plot(plt1, dpi = 512), "alt_tile_tiling_2.png")


==> Code/tile_decomp/run_code/test_double_decomp.jl <==
## code for generating double decomposition 

### S2 CASE



str = "1111112"

p0,q0,p1,q1 = getFracs(str); 
isFlip = false; 
isAnnotate=false
textsize = 10; 
p = q0; 

plot(aspect_ratio = true, axis = :off, ticks = :none, legend=false)
plt1 = plot_and_annotate_corrected_tile!(p, isFlip = isFlip, textsize = textsize);
#plot(plt1,legend)


textsize=6
plot(aspect_ratio = true, axis = :off, ticks = :none, legend=false)

offSet=0
k = count_end(str, '3')
str = str[1:end-k]
p0,q0,p1,q1 = getFracs(str)

## use the first two
tp1, tq1 = getTile(p1), getTile(q1)
tp1,tq1 = tp1.+offSet, tq1 .+offSet
vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)
O=0;
num=2
#plot_and_annotate(tp1, p1, O = O, label = p1, textsize = textsize,num = num, ann = "");
plot_and_annotate_std_tile!(p1,width = width, offSet = offSet, isDouble = false, textsize = textsize, num = num+1, isAnnotate = true, isRecurse = false)

O = O -vq1;
plot_and_annotate(tq1, q1, O = O, label = q1, textsize = textsize,num = num, ann = "");
O = O + vq2
plot_and_annotate_alt_tile!(p1, annotate_center=true,width = width, offSet = O+offSet, textsize = textsize, num = num+1, isAnnotate = true)
#else
#plot_and_annotate_single_alt!(p1, num = num, offSet=O+offSet, width = 1, textsize=textsize, isAnnotate=isAnnotate, ann = "")


plt2 = plot!(legend=false)

plot(plt1, plt2)

#savefig(plot(plt1,dpi=512), "l_correct_s2")
#savefig(plot(plt2,dpi=512),"l_correct_s2_double_decomp")



### S1 CASE

str = "11111111"

p0,q0,p1,q1 = getFracs(str); 
isFlip = false; 
isAnnotate=false
textsize = 10; 
p = q0; 

plot(aspect_ratio = true, axis = :off, ticks = :none, legend=false)
plt1 = plot_and_annotate_corrected_tile!(p, isFlip = isFlip, textsize = textsize);
#plot(plt1,legend)


textsize=6
plot(aspect_ratio = true, axis = :off, ticks = :none, legend=false)

offSet=0
k = count_end(str, '3')
str = str[1:end-k]
p0,q0,p1,q1 = getFracs(str)

## use the first two
tp1, tq1 = getTile(p1), getTile(q1)
tp1,tq1 = tp1.+offSet, tq1 .+offSet
vp1,vp2 = vf(p1); vq1,vq2 = vf(q1)
O=0;
num=2
plot_and_annotate_std_tile!(p1,width = width, offSet = O, isDouble = false, textsize = textsize, num = num+1, isAnnotate = true, isRecurse = false)

O = O -vq1;
plot_and_annotate_std_tile!(q1,width = width, offSet = O, isDouble = false, textsize = textsize, num = num+1, isAnnotate = true, isRecurse = false)
O = O + vp2+2vp1-vq1
plot_and_annotate_alt_tile!(p1, annotate_center=true,width = width, offSet = O+offSet, textsize = textsize, num = num+1, isAnnotate = true)
#else
#plot_and_annotate_single_alt!(p1, num = num, offSet=O+offSet, width = 1, textsize=textsize, isAnnotate=isAnnotate, ann = "")


plt2 = plot!(legend=false)

plot(plt1, plt2)


savefig(plot(plt1,dpi=512), "Figures/l_correct/s1")
savefig(plot(plt2,dpi=512),"Figures/l_correct/s1_double")


==> Code/tile_decomp/tile_offsets.jl <==
## helper functions to compute standard tile offsets 


################################################
################################################
### 			STANDARDS  			########
################################################
################################################


## in the order T(q_1)^+ T(q_1)^- T^d(p_1)^+ T^d(p_1)^-
function getEvenTileOffSets(str::String)
	p0,q0,p1,q1 = getFracs(str); vp1,vp2 = vf(p1); vq1,vq2 = vf(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return 0, 2vp1 +2vp2, vq1, vq2; 

	else
		return 2vp1, 2vp2, 0, vq2+vq1;
	end
end

function getEvenTileAffine(str::String)
	p0,q0,p1,q1 = getFracs(str); ap1,ap2 = af(p1); aq1,aq2 = af(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return 0, ap1 +2ap2, aq1, aq2; 

	else
		return 2ap1, 2ap2, 0, aq2+aq1;
	end
end

function getEvenTileFull(str::String)
	p0,q0,p1,q1 = getFracs(str); vp1,vp2 = vf(p1); vq1,vq2 = vf(q1); vp1 = 2vp1; 
	ap1,ap2 = af(p1); aq1,aq2 = af(q1); ap1 = 2ap1; 
	
	v1,v2,v3,v4 = getEvenTileOffSets(str)
	a1,a2,a3,a4 = getEvenTileAffine(str)

	v1,v2,v3,v4,v5,v6 = v1, v2, v3, v3+vp2, v4, v4+vp2
	a1,a2,a3,a4,a5,a6 = a1, a2, a3, a3+ap2, a4, a4+ap2

	return (v1,v2,v3,v4,v5,v6),(a1,a2,a3,a4,a5,a6)
end


## in the order T^d(q_1)^+ T^d(q_1)^- T(p_1)^+ T(p_1)^-
function getOddTileOffSets(str::String)
	p0,q0,p1,q1 = getFracs(str); vp1,vp2 = vf(p1); vq1,vq2 = vf(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return 0, 2vp1+vp2, 2vq1, vq2;
	else
		return 2vp1, vp2, 0, 2vq1 + vq2;
	end
end

function getOddTileAffine(str::String)
	p0,q0,p1,q1 = getFracs(str); ap1,ap2 = af(p1); aq1,aq2 = af(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return 0, 2ap1+ap2, 2aq1, aq2;
	else
		return 2ap1, ap2, 0, 2aq1 + aq2;
	end
end

function getOddTileFull(str::String)
	p0,q0,p1,q1 = getFracs(str); vp1,vp2 = vf(p1); vq1,vq2 = vf(q1); vp1 = 2vp1; 
	ap1,ap2 = af(p1); aq1,aq2 = af(q1); ap1 = 2ap1; 
	
	v1,v2,v3,v4 = getOddTileOffSets(str)
	a1,a2,a3,a4 = getOddTileAffine(str)

	v1,v2,v3,v4,v5,v6 = v1, v1+vq1, v2,v2+vq1, v3,v4
	a1,a2,a3,a4,a5,a6 = a1, a1+aq1, a2,a2+aq1, a3,a4

	return (v1,v2,v3,v4,v5,v6),(a1,a2,a3,a4,a5,a6)
end


function getTileOffSets(p::Rational{Int64}, str::String)
	if(isEven(p))
		return getEvenTileOffSets(str);
	else
		return getOddTileOffSets(str);
	end
end



################################################
################################################
### 			ALTERNATES  			########
################################################
################################################

## in the order T(q_1)^+,T(q_1)^-, T(p_1)^{+,1} T(p_1)^{-,1}
## last term offset between T(p_1)^{,1} and T(p_1)^{,2}
function getAltOddTileOffSets(str::String)
	p0,q0,p1,q1 = getFracs(str); vp1,vp2 = vf(p1); vq1,vq2 = vf(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return  0,2vp1+2vp2+vq1,vq1,vq2,(vq1+vp2)
	else
		return 2vp1,2vp2-vq1,0,vq1+vq2, (-vq1+vp2);
	end
end


function getAltOddTileAffine(str::String)
	p0,q0,p1,q1 = getFracs(str); ap1,ap2 = af(p1); aq1,aq2 = af(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return  0,2ap1+2ap2+aq1,aq1,aq2,(aq1+ap2)
	else
		return 2ap1,2ap2-aq1,0,aq1+aq2, (-aq1+ap2);
	end
end

function getAltOddTileFull(str::String)
	v1,v2,v3,v4,vs = getAltOddTileOffSets(str)
	a1,a2,a3,a4,as = getAltOddTileAffine(str)

	v1,v2,v3,v4,v5,v6 = v1,v2,v3,v3+vs,v4,v4+vs;
	a1,a2,a3,a4,a5,a6 = a1,a2,a3,a3+as,a4,a4+as

	return (v1,v2,v3,v4,v5,v6),(a1,a2,a3,a4,a5,a6)

end



## in the order T(q_1)^+,1  T(q_1)^-,1 T(p_1)^+ T(p_1)^- 
## with final term being the offset between T(q_1)^{,1} and T(q_1)^{,2}
function getAltEvenTileOffSets(str::String)
	p0,q0,p1,q1 = getFracs(str); vp1,vp2 = vf(p1); vq1,vq2 = vf(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return 0, 2vp1+vp2, vq1,vp2-vq1+vq2, (-vq1+vp2);
	else
		return  2vp1, vp2, 0,vp2+vq2+2vq1, (vq1+vp2);

	end
end

function getAltEvenTileAffine(str::String)
	p0,q0,p1,q1 = getFracs(str); ap1,ap2 = af(p1); aq1,aq2 = af(q1);
	W1 = count_full(str, '1')%2;
	if(W1 == 0)
		return 0, 2ap1+ap2, aq1,ap2-aq1+aq2, (-aq1+ap2);
	else
		return  2ap1, ap2, 0,ap2+aq2+2aq1, (aq1+ap2);

	end
end


function getAltEvenTileFull(str::String)
	v1,v2,v3,v4,vs = getAltEvenTileOffSets(str)
	a1,a2,a3,a4,as = getAltEvenTileAffine(str)

	v1,v2,v3,v4,v5,v6 = v1,v1+vs,v2,v2+vs,v3,v4
	a1,a2,a3,a4,a5,a6 = a1,a1+as,a2,a2+as,a3,a4

	return (v1,v2,v3,v4,v5,v6),(a1,a2,a3,a4,a5,a6)

end




function getAltTileOffSets(p::Rational{Int64}, str::String)
	if(isEven(p))
		return getAltEvenTileOffSets(str);
	else
		return getAltOddTileOffSets(str);
	end
end



################################
#### get offSets to the alternate tile
################################

# maybe not correct y offset for the double overlaps

## get the offset to the corner of the alt tile in the even case
function get_even_offset(p1::Rational{Int64},q1::Rational{Int64}, str::String)
	vp1,vp2 = vf(p1)
	vq1,vq2 = vf(q1)
	ss = str[end];W1 = count_full(str, '1')%2;

	#compute the offset to the center
	if(W1 == 0)
		if(ss == '1')
			return  vp2 + (2vp1-vq1)
		elseif(ss =='2')
			return vq2
		elseif(ss == '3')
			return (vp2 + vq1-2*(vq1-2vp1)); #double overlap 
		end
	else
		if(ss == '1')
			return vp2 + vq1

		elseif(ss =='2')
			return 2vq1+vq2

		elseif(ss == '3')
			return vq1+vp2; #double overlap
		end
	end


end



## get the offset to the corner of the alt tile in the even case
function get_even_affine(p1::Rational{Int64},q1::Rational{Int64}, str::String)
	ap1,ap2 = af(p1)
	aq1,aq2 = af(q1)
	ss = str[end];W1 = count_full(str, '1')%2;

	#compute the offset to the center
	if(W1 == 0)
		if(ss == '1')
			return  ap2 + (2ap1-aq1)
		elseif(ss =='2')
			return aq2
		elseif(ss == '3')
			return (ap2 + aq1-2*(aq1-2ap1)); #double overlap 
		end
	else
		if(ss == '1')
			return ap2 + aq1

		elseif(ss =='2')
			return 2aq1+aq2

		elseif(ss == '3')
			return aq1+ap2; #double overlap
		end
	end


end



## get the offset to the corner of the alt tile in the odd case
function get_odd_offset(p1::Rational{Int64},q1::Rational{Int64}, str::String)
	vp1,vp2 = vf(p1)
	vq1,vq2 = vf(q1)
	ss = str[end];W1 = count_full(str, '1')%2;

	#compute the offset to the center
	if(W1 == 0)
		if(ss == '1')
			return  vq1+vp2
		elseif(ss =='2')
			return (vp2+vq1); #double overlap
		elseif(ss == '3')
			return (vq1+vp2); 
		end
	else
		if(ss == '1')
			return vp2 + 2vp1-vq1

		elseif(ss =='2')
			return vp2; #double overlap

		elseif(ss == '3')
			return vp2+2vp1-vq1; 
		end
	end


end



## get the offset to the corner of the alt tile in the odd case
function get_odd_affine(p1::Rational{Int64},q1::Rational{Int64}, str::String)
	ap1,ap2 = af(p1)
	aq1,aq2 = af(q1)
	ss = str[end];W1 = count_full(str, '1')%2;

	#compute the offset to the center
	if(W1 == 0)
		if(ss == '1')
			return  aq1+ap2
		elseif(ss =='2')
			return (ap2+aq1); #double overlap
		elseif(ss == '3')
			return (aq1+ap2); 
		end
	else
		if(ss == '1')
			return ap2 + 2ap1-aq1

		elseif(ss =='2')
			return ap2; #double overlap

		elseif(ss == '3')
			return ap2+2ap1-aq1; 
		end
	end


end


#requires str to be nonempty
function get_alt_offset(p::Rational{Int64}, str::String)
	p0,q0,p1,q1 = getFracs(str)
	if(isOdd(p))
		return get_odd_offset(p1,q1,str);
	else
		return get_even_offset(p1,q1,str);
	end
end


function get_alt_affine(p::Rational{Int64}, str::String)
	p0,q0,p1,q1 = getFracs(str)
	if(isOdd(p))
		return get_odd_affine(p1,q1,str);
	else
		return get_even_affine(p1,q1,str);
	end
end


function get_alt_full_offset(p::Rational{Int64}, str::String)
	return get_alt_offset(p,str), get_alt_affine(p,str)

end




## goes from lower left corner 
## of an alt tile to the correct corner
function translate_alts(p)
	alt_offset = 0; 
	if(isOdd(p))
		if(p != 0//1)
			str_p, fracs_p = rational_approximation(p, 999);
			p2,q2,p3,q3 = fracs_p
			if(p2 != p) error("prob_p"); end
			W_p = (sum([s == '1' for s in str_p]))%2
			if(W_p == 1) 
				v1,v2 = vf(p3); v1 = v1*2; 
				v3,v4 = vf(q3); 
				O = v3-v2
				if(imag(O) >= 0) 
					alt_offset = O; 
				end
			end
		end
	else
		q = p;
		if(q != 1//1)
			str_q, fracs_q = rational_approximation(q, 999);
			p2,q2,p3,q3 = fracs_q
			if(q2 != q) error("prob_q"); end
			W_q = (sum([s == '1' for s in str_q]))%2
			if(W_q == 0) 
				v1,v2 = vf(p3); v1 = v1*2; 
				v3,v4 = vf(q3); 
				O = v3-v2; 
				if(imag(O) >= 0) 
					if(all3(str_q)) O = O + im; end
					alt_offset = O; 
				end

			end
		end
	end
	return alt_offset; 
end





#######################
## L CORRECTION OFFSETS
#######################

function get_even_l_offsets(str, isFlip)
	p1,q1,p2,q2 = getFracs(str)
	vp1,vp2 = vf(p2); vq1,vq2 = vf(q2)
	ap1,ap2 = af(p2); aq1,aq2 = af(q2)
	W1 = (sum([s == '1' for s in str]))%2
	if(W1 == 1 && isFlip == false)
		K1 = 2vp1;  A1 = 2ap1;
		K2 = 2vp1; A2 = 2ap1
		if(str[end] == '2')
			K3 = (vq1-2vp1) + vq2-vp2+vq1
			A3 = (aq1-2ap1) + aq2-ap2+aq1
		else
			K3 = (vq1-2vp1); A3 = (aq1-2ap1);
		end
		K4 = vp2; A4 = (ap2); 
	elseif(W1 == 0 && isFlip == false)
		K1 = -2vp1; A1 = (-2ap1);
		K2 = -vq1; A2 = (-aq1);
		if(str[end] == '2')
			K3 =  vq2-vp2; A3 = (aq2-ap2); 
		else
			K3 = 2vp1-vq1; A3 = (2ap1-aq1);
		end
		K4 = vp2;  A4 = ap2; 
	elseif(W1 == 1 && isFlip == true)
		K1 = -2vp1; A1 = (-2ap1); 
		K2 = -vq1+vp2-vq2; #change orientation
		A2 = -aq1+ap2-aq2;
		if(str[end] == '2')
			K3 = vq2-vp2+vq1
			A3 = aq2-ap2+aq1
		else
			K3 = 0
			A3 = 0
		end
		K4 = -vp2; A4 = -ap2; 
	elseif(W1 == 0 && isFlip == true)
		K1 = 2vp1;  A1 = 2ap1;
		K2 = 2vp1+vp2-vq2; #change orientation
		A2 = 2ap1+ap2-aq2;
		if(str[end] == '2')
			K3 = vq2-vp2-2vp1+vq1
			A3 = aq2-ap2-2ap1+aq1
		else
			K3 = 0
			A3 = 0
		end
		K4 = -vp2; A4 = -ap2 
	end
	return K1,K2,K3,K4,A1,A2,A3,A4
end


function get_odd_l_offsets(str, isFlip)
	p1,q1,p2,q2 = getFracs(str)
	vp1,vp2 = vf(p2); vq1,vq2 = vf(q2)
	ap1,ap2 = af(p2); aq1,aq2 = af(q2)
	W1 = (sum([s == '1' for s in str]))%2

	if(W1 == 1 && isFlip == false)
		K1 = vq2; A1 = aq2;
		K2 = vq2+(vq1-2vp1); A2 = aq2 + (aq1-2ap1);
		K3 = (-vq2+vp2)+(2vp1-vq1); A3 = (-aq2+ap2)+(2ap1-aq1);
		K4 = -vq1; A4 = -aq1; 
	elseif(W1 == 0 && isFlip == false)
		K1 = vq2; A1 = aq2;
		K2 = vq2; A2 = aq2;
		K3 = (-vq2+vp2); A3 = (-aq2+ap2);
		K4 = vq1; A4 = aq1;
	elseif(W1 == 1 && isFlip == true)
		K1 = -vq2; A1 = -aq2;
		K2 = -vp2; A2 = -ap2; 
		K3 = 2vp1-vq1; A3 = 2ap1-aq1;
		K4 = vq1; A4 = aq1;
	elseif(W1 == 0 && isFlip == true)
		K1 = -vq2; A1 = -aq2;
		K2 = -vp2-(2vp1-vq1); A2 = -ap2-(2ap1-aq1);
		K3 = 0; A3 = 0;
		K4 = -vq1; A4 = -aq1;
	end
	return K1,K2,K3,K4,A1,A2,A3,A4

end



==> Code/tile_words.jl <==
plot_t!(t0,p=0; color = "red", label = false, width = 2, linealpha = 1)  = plot!(real(t0),imag(t0),label=label,color = color, legend = :bottomleft, width = width, linealpha = linealpha)


##builds the bottom edge of a tile
function get_bottom_edge(p)  
	if(p <= 0 || p >= 1) return []; end 
	str,_=rational_approximation(p,9999)
	p1,q1,p0,q0 = getFracs(str)
	k = length(str)
	#only 2
	if(all2(str))
		if(isOdd(p))
			w1 = [1]
			for i in 1:(2*k+1)
				w1 = [w1; 1; im]
			end
			w1 = [w1; 1; 1]
		else
			w1 = [1]
			for i in 1:2*k
				w1 = [w1; 1; im]
			end
			w1 = [w1; 1; 1]
		end


	#only 3 
	elseif(all3(str))
		if(isOdd(p))
			w1 = Array{Complex{Int64},1}()
			for i in 1:k
				w1 = [w1; 1; 1]
			end
			w1 = [w1; 1; im]
			for i in 1:(k+1)
				w1 = [w1; 1; 1]
			end
			w1 = [w1; 1]

		else
			w1 = [1]
			for i in 1:(k+1)
				w1 = [w1; 1; 1]
			end
		end
	else
		w1,v1 = get_bottom_edge(p0), get_bottom_edge(q0); 

		if(isOdd(p))
			W1 = [w1; im; v1; im; v1]
		else
			W1 = [w1; im; v1]
		end

		if(count_full(str, '1')%2 == 0)
			if(isOdd(p))
				W1 = [v1; im; v1; im; w1]
			else
				W1 = [v1; im; w1]
			end

		end
		w1 = W1;
	end

	return w1;

end

function getWords(p)
	w1 = get_bottom_edge(p)
	w2 = im .* get_bottom_edge(getFlippedRep(p));
	return w1,w2;
end

function getTile(p)
	if(p == 0//1)
		t0 = cumsum([0; 1; im; im; -1; -im; -im])
	elseif(p == 1//1)
		t0 = cumsum([0; 1; im; -1; -im])
	end
	if(p == 0//1 || p == 1//1) return t0; end

	w1,w2 = getWords(p)
	t0 = [w1; w2; involution(reverse(w1)); involution(reverse(w2))];
	t0 = cumsum([0;t0])
	return t0; 

end






### ALT TILES


function get_alt_tile(str, p) 
	kk = count_full(str, '1')%2; 

	if(p == 0//1 || p ==1//1)
		return getTile(p)
	end

	if(all2(str) || all3(str))
		return get_base_alt_tile(str,p)
	end

	p0,q0,p1,q1 = getFracs(str);
	wp1, wp2 = getWords(p1);
	wq1, wq2 = getWords(q1); 
	w1,w2,w3, w4 = map(z->Array{Complex{Int64},1}(),[1,2,3,4]);

	if(!isOdd(p))
		if(kk == 1)
			w1 = [wp1; im; wq1];
			w2 = [wp2; -1];
			w3 = [im; wq1]
			w4 = [wq2; -1; wp2]
		else
	
			w1 = [wq1; im; wp1]
			w2 = [wp2; -1; wq2];
			w3 = [involution(reverse(wq1)); -im];
			w4 = [-1; wp2]

		end
	else
		if(kk==1)
			w1 = [wp1; im; wq1;]
			w2 = [wq2; -1; wp2];
			w3 = [involution(reverse(wq1)); -im]
			w4 = [-1; wp2]
		else
			w1 = [wq1; im; wp1];
			w2 = [wp2; -1]
			w3 = [im; wq1]
			w4 = [wp2; -1; wq2]
		end
	end


	t0 = [w1; w2; w3; w4; involution(reverse(w1)); involution(reverse(w2)); involution(reverse(w3)); involution(reverse(w4))]
	t0 = cumsum([0; t0]);
	return t0;

end


function get_base_alt_tile(str, p)
	if( p != 1//3 && all2(str)) # so that 1/3 goes to the correct one

		if(isOdd(p))


			q = getFlippedRep(p); 
			d = q.den; 
			w1 = [1; 1] 
			for i in 1:(d-3)
				w1 = [w1; im; 1]
			end
			w1 = [w1; 1; 1]
			w2 = [im for i in 1:d-1]; 
			w2 = [w2; -1]; 
			for i in 1:d; w2 = [w2; im]; end

			t0 = [w1; w2; involution(reverse(w1)); involution(reverse(w2))];
			t0 = cumsum([0;t0])


		else
			p = getFlippedRep(p); 
			d = p.den; 

			w1 = [1; 1]
			for i in 1:(d-2) 
				w1 = [w1; im; 1]
			end
			w1 = [w1; 1]
			w2 = [im for i in 1:d]
			w2 = [w2; -1; -1]
			for i in 1:(d-1)
				w2 = [w2; im]
			end

			t0 = [w1; w2; involution(reverse(w1)); involution(reverse(w2))]
			t0 = cumsum([0;t0])


	
		end
		return t0; 
	elseif(p!= 1//2 && all3(str))
		if(isOdd(p))

		d = p.den

		w1 = [1 for i in 1:d]
		w1 = [w1; im; im;]
		for i in 1:(d-1)
			w1 = [w1; 1]
		end

		w2 =[im; im]
		for i in 1:(d-2)
			w2 = [w2; -1; im]
		end
		w2 = [w2; im]

		t0 = [w1; w2; involution(reverse(w1)); involution(reverse(w2))]
		t0 = cumsum([0;t0])
		

		else
			 d = p.den; 
			 #oriented at correct corner
			w1 = [1 for i in 1:d]
			w2 = [im; im] 
			for i in 1:(d-3)
				w2 = [w2; -1; im]
			end
			w2 = [w2; im; im]
			w3 = [-1 for i in 1:d-1];
			w3 = [w3; -im]


			 t0 = [w1; w2; w3; involution(reverse(w1)); involution(reverse(w2)); involution(reverse(w3))];
			 t0 = cumsum([0;t0])


			#oriented at lower left corner
			# w1 = [1 for i in 1:d-1]
			# w1 = [w1; im]
			# for i in 1:d  w1 = [w1; 1]; end

			# w2 = [im; im] 
			# for i in 1:(d-3)
			# 	w2 = [w2; -1; im]
			# end
			# w2 = [w2; im; im]
			# t0 = [w1; w2; involution(reverse(w1)); involution(reverse(w2))];
			# t0 = cumsum([0;t0])
	

		end
		return t0; 
	end
end



##plots a tile and draws the pattern
function full_plot_std(A,p; isAnnotate=false, width = 1, isTile = false, isDecomp = false)
	A = unpad(pad(A)[1])[1]
	if(isTile)
		C0,B = get_tiling(A,p)
		C0 = unpad(C0)[1]
		x,y = get_lower_left_vertex(C0);
		drawPattern(C0)
		O = x + y*im; 
		v1,v2 = vf(p); if(isOdd(p)) v1 = v1*2; end
		for i in 0:2, j in 0:2
			if(isDecomp)
				plot_and_annotate_std_tile!(p, offSet = O+v1*i+v2*j, isAnnotate=isAnnotate, width = width); 
			else
				plot_and_annotate_single_std!(p, offSet = O+v1*i+v2*j, isAnnotate=isAnnotate, width = width); 

			end
		end
	else
		drawPattern(A,p=p, isTile = isTile)
		x,y = get_lower_left_vertex(A); O = x+y*im;
		if(isDecomp)
			plot_and_annotate_std_tile!(p, offSet = O, isAnnotate=isAnnotate, width = width); 
		else
			plot_and_annotate_single_std!(p, offSet = O, isAnnotate=isAnnotate, width = width); 

		end
	end
	return plot!(legend=false)

end

function full_plot_alt(B,q; isAnnotate=false, width = 1, isTile = false, isDecomp = true)
	B = unpad(pad(B)[1])[1]

	if(isTile)
		C0,B = get_tiling(B,q)
		C0 = unpad(C0)[1]
		x,y = get_lower_left_vertex(C0);
 		O = x+y*im; O = O + translate_alts(q);
 		drawPattern(C0); 
		v1,v2 = vf(q); if(isOdd(q)) v1 = v1*2; end
		for i in 0:2, j in 0:2
			if(isDecomp)
 				plot_and_annotate_alt_tile!(q, offSet = O+v1*i+v2*j, isAnnotate=isAnnotate, width = width);
 			else
 				plot_and_annotate_single_alt!(q, offSet = O+v1*i+v2*j, isAnnotate=isAnnotate, width = width);
 			end
		end

	else
		drawPattern(B,p=q)
		x,y = get_lower_left_vertex(B); O = x+y*im; 
		O = O + translate_alts(q);
		if(isDecomp)
 			plot_and_annotate_alt_tile!(q, offSet = O, isAnnotate=isAnnotate, width = width);
 		else
 			plot_and_annotate_single_alt!(q, offSet = O, isAnnotate=isAnnotate, width = width);
 		end
 	end
	return plot!(legend=false)

end

